Generators and relations for n-qubit Clifford operators

We define a normal form for Clifford circuits, and we prove that every Clifford operator has a unique normal form. Moreover, we present a rewrite system by which any Clifford circuit can be reduced to normal form. This yields a presentation of Clifford operators in terms of generators and relations.

==> anc/clifford-supplement.txt <==
% This text file contains the proofs from Section 3 of:
% 
% Supplement to: Generators and relations for n-qubit Clifford operators
% Peter Selinger, Dalhousie University
% 
% in a format that is in principle machine readable.

Equation 3.1:
[] omega^0
=
[A 1 0,C 1 0,E 1 0] omega^0

Proof:
[] omega^0
= (def)
[] omega^0
= (def)
[A 1 0,C 1 0,E 1 0] omega^0

Equation 3.2:
[C 1 1] omega^0
=
[B 1 0 1,C 1 0,D 1 0 1] omega^0

Proof:
[C 1 1] omega^0
= (def)
[] omega^0
= (HH)
[H 1,H 1] omega^0
= (ZZZZ)
[H 1,ZZ 0 1,ZZ 0 1,H 1] omega^0
= (HH)
[H 1,ZZ 0 1,H 0,H 0,ZZ 0 1,H 1] omega^0
= (HH)
[H 1,ZZ 0 1,H 1,H 1,H 0,H 0,ZZ 0 1,H 1] omega^0
= (ZZZZ)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (HH)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (HH)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,H 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (ZZZZ)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (def)
[B 1 0 1,C 1 0,D 1 0 1] omega^0

Equation 3.3:
[H 0,A 1 0] omega^0
=
[A 2 0] omega^0

Proof:
[H 0,A 1 0] omega^0
= (def)
[H 0] omega^0
= (def)
[A 2 0] omega^0

Equation 3.4:
[H 0,A 2 0] omega^0
=
[A 1 0] omega^0

Proof:
[H 0,A 2 0] omega^0
= (def)
[H 0,H 0] omega^0
= (HH)
[] omega^0
= (def)
[A 1 0] omega^0

Equation 3.5:
[H 0,A 3 0] omega^0
=
[A 3 0,X 0,S 0,S 0,S 0] omega^1

Proof:
[H 0,A 3 0] omega^0
= (def)
[H 0,H 0,S 0,H 0] omega^0
= (HH)
[S 0,H 0] omega^0
= (SSSS)
[S 0,H 0,S 0,S 0,S 0,S 0] omega^0
= (HSSSH)
[H 0,S 0,S 0,S 0,H 0,S 0,S 0,S 0] omega^1
= (HH)
[H 0,S 0,H 0,H 0,S 0,S 0,H 0,S 0,S 0,S 0] omega^1
= (def)
[A 3 0,X 0,S 0,S 0,S 0] omega^1

Equation 3.6:
[S 0,A 1 0] omega^0
=
[A 1 0,S 0] omega^0

Proof:
[S 0,A 1 0] omega^0
= (def)
[S 0] omega^0
= (def)
[A 1 0,S 0] omega^0

Equation 3.7:
[S 0,A 2 0] omega^0
=
[A 3 0,X 0,S 0,S 0,S 0] omega^1

Proof:
[S 0,A 2 0] omega^0
= (def)
[S 0,H 0] omega^0
= (SSSS)
[S 0,H 0,S 0,S 0,S 0,S 0] omega^0
= (HSSSH)
[H 0,S 0,S 0,S 0,H 0,S 0,S 0,S 0] omega^1
= (HH)
[H 0,S 0,H 0,H 0,S 0,S 0,H 0,S 0,S 0,S 0] omega^1
= (def)
[A 3 0,X 0,S 0,S 0,S 0] omega^1

Equation 3.8:
[S 0,A 3 0] omega^0
=
[A 2 0,S 0,S 0,S 0] omega^1

Proof:
[S 0,A 3 0] omega^0
= (def)
[S 0,H 0,S 0,H 0] omega^0
= (HSHS)
[H 0,S 0,S 0,S 0] omega^1
= (def)
[A 2 0,S 0,S 0,S 0] omega^1

Equation 3.9:
[ZZ 0 1,A 1 0] omega^0
=
[A 1 0,ZZ 0 1] omega^0

Proof:
[ZZ 0 1,A 1 0] omega^0
= (def)
[ZZ 0 1] omega^0
= (def)
[A 1 0,ZZ 0 1] omega^0

Equation 3.10:
[ZZ 0 1,A 2 0] omega^0
=
[A 1 1,B 2 0 1,ZZ 0 1,H 1] omega^0

Proof:
[ZZ 0 1,A 2 0] omega^0
= (def)
[ZZ 0 1,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,H 1,H 0] omega^0
= (ZZZZ)
[ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1] omega^0
= (def)
[A 1 1,B 2 0 1,ZZ 0 1,H 1] omega^0

Equation 3.11:
[ZZ 0 1,A 3 0] omega^0
=
[A 1 1,B 3 0 1,H 1,S 1,H 1,ZZ 0 1,S 0,S 0,S 0,H 1] omega^0

Proof:
[ZZ 0 1,A 3 0] omega^0
= (def)
[ZZ 0 1,H 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,H 0,S 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (HSHS)
[ZZ 0 1,S 0,H 0,S 0,H 0,S 0,S 0,H 0] omega^-1
= (HH)
[ZZ 0 1,H 1,H 1,S 0,H 0,S 0,H 0,S 0,S 0,H 0] omega^-1
= (ZZZZ)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 0 1,H 1,S 0,H 0,S 0,S 0,H 0] omega^-1
= (SSSHSSH)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,S 0,S 0,H 0,S 0,S 0,S 0] omega^1
= (SSSS)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,H 0,S 0,S 0,H 0,S 0,S 0,S 0] omega^1
= (HH)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 0,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,H 0,S 0,S 0,H 0,S 0,S 0,S 0] omega^1
= (SSHZZ)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 0,S 0,S 0] omega^1
= (SZZ)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,H 1,S 0,S 0,S 0] omega^1
= (SZZ)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,S 0] omega^1
= (HH)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,S 0] omega^1
= (SSSS)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,S 0] omega^1
= (HSHS)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 1,S 1,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,S 0] omega^0
= (HZZSHHZZ)
[H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,S 0,S 0,S 0] omega^0
= (SZZ)
[H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,S 0,S 0,S 0] omega^0
= (def)
[A 1 1,B 3 0 1,H 1,S 1,H 1,ZZ 0 1,S 0,S 0,S 0,H 1] omega^0

Equation 3.12:
[ZZ 0 1,A 1 1,B 1 0 1] omega^0
=
[A 1 1,B 1 0 1,H 1,ZZ 0 1,H 1] omega^0

Proof:
[ZZ 0 1,A 1 1,B 1 0 1] omega^0
= (def)
[ZZ 0 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1] omega^0
= (HZZHHZZHHZZ)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (HZZHHZZHHZZ)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 0 1,H 1] omega^0
= (def)
[A 1 1,B 1 0 1,H 1,ZZ 0 1,H 1] omega^0

Equation 3.13:
[ZZ 0 1,A 1 1,B 2 0 1] omega^0
=
[A 2 0,H 1,ZZ 0 1] omega^0

Proof:
[ZZ 0 1,A 1 1,B 2 0 1] omega^0
= (def)
[ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (ZZZZ)
[H 1,H 0,ZZ 0 1] omega^0
= (def)
[A 2 0,H 1,ZZ 0 1] omega^0

Equation 3.14:
[ZZ 0 1,A 1 1,B 3 0 1] omega^0
=
[A 3 0,H 1,ZZ 0 1,S 0,S 1,H 1,S 1] omega^7

Proof:
[ZZ 0 1,A 1 1,B 3 0 1] omega^0
= (def)
[ZZ 0 1,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1] omega^0
= (ZZHZZ)
[S 0,H 0,ZZ 0 1,S 1,H 1,S 0,H 0,S 0,S 0,H 0,ZZ 0 1] omega^-1
= (SSHZZ)
[S 0,H 0,ZZ 0 1,S 1,H 1,S 0,H 0,H 0,ZZ 0 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^-1
= (HH)
[S 0,H 0,ZZ 0 1,S 1,H 1,S 0,ZZ 0 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^-1
= (SZZ)
[S 0,H 0,ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,S 1,S 0,H 0,S 0,S 0,H 0] omega^-1
= (SZZ)
[S 1,S 0,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,S 1,S 0,H 0,S 0,S 0,H 0] omega^-1
= (ZZHZZ)
[S 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,H 0] omega^-2
= (HSSHSS)
[S 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0,S 0,S 0] omega^2
= (SSHZZ)
[H 1,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,H 0,S 0,S 0] omega^2
= (HSHS)
[H 1,S 0,H 0,ZZ 0 1,H 1,S 1,H 1,S 1,S 1,S 1,S 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,H 0,S 0,S 0] omega^3
= (SHSH)
[H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,H 0,S 0,S 0] omega^4
= (SSSHSSS)
[H 1,S 0,H 0,ZZ 0 1,H 1,S 1,H 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,H 0,S 0,S 0] omega^3
= (SHSH)
[H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 0,S 0,H 0,S 0,S 0,H 0,S 0,S 0] omega^4
= (HSSHSS)
[H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0] omega^8
= (SSSHSSH)
[H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 0,H 0,S 0,S 0,H 0,S 0] omega^6
= (HSHZZ)
[H 1,H 0,S 0,H 0,ZZ 0 1,S 1,H 1,S 1,S 0] omega^7
= (def)
[A 3 0,H 1,ZZ 0 1,S 0,S 1,H 1,S 1] omega^7

Equation 3.15:
[ZZ 0 1,A 1 1,B 4 0 1] omega^0
=
[A 1 1,B 4 0 1,H 1,ZZ 0 1,S 1,S 1,H 1] omega^0

Proof:
[ZZ 0 1,A 1 1,B 4 0 1] omega^0
= (def)
[ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (ZZHZZ)
[S 0,H 0,ZZ 0 1,S 1,H 1,S 0,H 0,S 0,H 0,ZZ 0 1] omega^-1
= (HSHS)
[S 0,H 0,ZZ 0 1,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1] omega^0
= (SZZ)
[S 0,H 0,ZZ 0 1,S 1,H 1,H 0,S 0,S 0,ZZ 0 1,S 0] omega^0
= (SZZ)
[S 0,H 0,ZZ 0 1,S 1,H 1,H 0,S 0,ZZ 0 1,S 0,S 0] omega^0
= (SZZ)
[S 0,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,S 0,S 0,S 0] omega^0
= (SZZ)
[S 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 0,S 0,S 0] omega^0
= (SHZZHHZZ)
[S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,S 0,S 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,S 0,S 0,S 0] omega^0
= (SSSHSSS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^1
= (SHSH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,S 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^0
= (HSHS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,S 0,S 0,S 0] omega^-1
= (SHSSHS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0] omega^-3
= (HSHZZ)
[H 0,ZZ 0 1,H 1,S 1,H 1,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-2
= (HSSSH)
[H 0,ZZ 0 1,H 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,S 1,H 1,S 0] omega^-1
= (ZZHZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,S 1,H 1] omega^0
= (def)
[A 1 1,B 4 0 1,H 1,ZZ 0 1,S 1,S 1,H 1] omega^0

Equation 3.16:
[ZZ 0 1,A 2 1,B 1 0 1] omega^0
=
[A 2 1,B 4 0 1] omega^0

Proof:
[ZZ 0 1,A 2 1,B 1 0 1] omega^0
= (def)
[ZZ 0 1,H 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (ZZZZ)
[H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (def)
[A 2 1,B 4 0 1] omega^0

Equation 3.17:
[ZZ 0 1,A 2 1,B 2 0 1] omega^0
=
[A 3 1,B 3 0 1,H 1,ZZ 0 1,S 0,S 1,S 1,H 1,S 1] omega^6

Proof:
[ZZ 0 1,A 2 1,B 2 0 1] omega^0
= (def)
[ZZ 0 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (ZZHZZ)
[S 1,H 1,ZZ 0 1,S 1,H 1,S 1,H 1,S 0,H 0,ZZ 0 1] omega^-1
= (HSHS)
[S 1,H 1,ZZ 0 1,H 1,S 1,S 1,S 1,S 0,H 0,ZZ 0 1] omega^0
= (SZZ)
[S 1,H 1,ZZ 0 1,H 1,S 1,S 1,S 0,H 0,ZZ 0 1,S 1] omega^0
= (SZZ)
[S 1,H 1,ZZ 0 1,H 1,S 1,S 0,H 0,ZZ 0 1,S 1,S 1] omega^0
= (SZZ)
[S 1,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1] omega^0
= (HH)
[S 1,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 0,H 0] omega^0
= (SSSS)
[S 1,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (HH)
[S 1,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (SSHZZ)
[S 1,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[S 1,H 1,ZZ 0 1,H 1,S 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[S 1,H 1,ZZ 0 1,H 1,S 1,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[S 1,H 1,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[S 1,H 1,ZZ 0 1,H 1,S 1,S 1,S 1,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HSHS)
[S 1,H 1,ZZ 0 1,S 1,H 1,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^-1
= (ZZHZZ)
[ZZ 0 1,H 1,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,H 1,S 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,S 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,H 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,H 1,S 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,H 1,H 0,S 0,S 0,H 0] omega^0
= (HSHS)
[ZZ 0 1,H 1,S 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 1,S 1,H 1,H 0,S 0,S 0,H 0] omega^-1
= (HZZSHHZZ)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,H 1] omega^-1
= (SSSS)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,H 1,S 0,S 0,S 0,S 0] omega^-1
= (SZZ)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,H 0,S 0,ZZ 0 1,H 1,S 1,H 1,S 0,S 0,S 0] omega^-1
= (SSSHSSS)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,H 0,S 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^0
= (SHSH)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,H 0,S 0,ZZ 0 1,H 1,S 1,H 1,S 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^-1
= (HSHS)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,S 0,S 0,S 0] omega^-2
= (SSHZZ)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 0,H 0,S 0,ZZ 0 1,S 1,H 1,S 1,S 0] omega^-2
= (SZZ)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0,H 0,S 0,ZZ 0 1,H 1,S 1,S 0] omega^-2
= (SSSS)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0,H 0,S 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,S 1,S 0] omega^-2
= (SZZ)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 0,H 0,S 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 0] omega^-2
= (SZZ)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 1,S 0,H 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-2
= (HSSSH)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 1,H 0,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-1
= (HH)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-1
= (HSHS)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 1,H 0,S 0,S 0,H 0,H 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-2
= (HZZSHHZZ)
[H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-2
= (SSSHSSS)
[H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-1
= (SSSS)
[H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-1
= (HH)
[H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-1
= (SSHZZ)
[H 0,ZZ 0 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,H 0,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-1
= (SZZ)
[H 0,S 0,ZZ 0 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,H 0,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-1
= (SZZ)
[S 1,H 0,S 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,H 0,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-1
= (HSHS)
[S 1,H 0,S 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-2
= (SSSS)
[S 1,H 0,S 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-2
= (HSHS)
[S 1,H 0,S 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-3
= (HH)
[S 1,H 0,S 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,S 0,H 0,S 0,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-3
= (HZZSHHZZ)
[S 1,H 1,H 0,S 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-3
= (SZZ)
[S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-3
= (SSSS)
[S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-3
= (SSHZZ)
[S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-3
= (SZZ)
[S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-3
= (SZZ)
[S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-3
= (SZZ)
[S 1,H 1,H 0,S 0,ZZ 0 1,S 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-3
= (HH)
[S 1,H 1,H 0,S 0,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-3
= (HSHZZ)
[H 1,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^-2
= (omega)
[H 1,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,S 1,H 1,S 1,S 0] omega^6
= (def)
[A 3 1,B 3 0 1,H 1,ZZ 0 1,S 0,S 1,S 1,H 1,S 1] omega^6

Equation 3.18:
[ZZ 0 1,A 2 1,B 3 0 1] omega^0
=
[A 3 1,B 2 0 1,X 0,H 1,ZZ 0 1,S 0,S 0,S 0] omega^1

Proof:
[ZZ 0 1,A 2 1,B 3 0 1] omega^0
= (def)
[ZZ 0 1,H 1,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1] omega^0
= (SSSS)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 0,S 0,S 0,S 0] omega^0
= (SZZ)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 0,H 0,S 0,ZZ 0 1,S 0,S 0,S 0] omega^0
= (SSSS)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,S 0,S 0,S 0,H 0,S 0,ZZ 0 1,S 0,S 0,S 0] omega^0
= (SSSS)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,S 1,S 0,S 0,S 0,S 0,S 0,H 0,S 0,ZZ 0 1,S 0,S 0,S 0] omega^0
= (HH)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,S 0,S 0,S 0,S 0,S 0,H 0,S 0,ZZ 0 1,S 0,S 0,S 0] omega^0
= (SSHZZ)
[ZZ 0 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0,ZZ 0 1,S 0,S 0,S 0] omega^0
= (SZZ)
[S 1,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0,ZZ 0 1,S 0,S 0,S 0] omega^0
= (HH)
[S 1,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,S 0,H 0,S 0,ZZ 0 1,S 0,S 0,S 0] omega^0
= (HZZSHHZZ)
[S 1,H 1,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 0 1,S 0,S 0,S 0] omega^0
= (HH)
[S 1,H 1,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,H 0,ZZ 0 1,S 0,S 0,S 0] omega^0
= (SSSS)
[S 1,H 1,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,S 0,S 0,S 0] omega^0
= (HH)
[S 1,H 1,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0,ZZ 0 1,S 0,S 0,S 0] omega^0
= (SSSS)
[S 1,H 1,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0,ZZ 0 1,S 0,S 0,S 0] omega^0
= (SSHZZ)
[S 1,H 1,ZZ 0 1,S 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,S 0,S 0,S 0] omega^0
= (SZZ)
[S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 0,S 0,H 0,ZZ 0 1,S 1,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,S 0,S 0,S 0] omega^0
= (SZZ)
[S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,S 0,S 0,S 0] omega^0
= (HH)
[S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,S 0,S 0,S 0] omega^0
= (HSHZZ)
[H 1,S 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,S 0,S 0,S 0] omega^1
= (def)
[A 3 1,B 2 0 1,X 0,H 1,ZZ 0 1,S 0,S 0,S 0] omega^1

Equation 3.19:
[ZZ 0 1,A 2 1,B 4 0 1] omega^0
=
[A 2 1,B 1 0 1] omega^0

Proof:
[ZZ 0 1,A 2 1,B 4 0 1] omega^0
= (def)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[H 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (def)
[A 2 1,B 1 0 1] omega^0

Equation 3.20:
[ZZ 0 1,A 3 1,B 1 0 1] omega^0
=
[A 3 1,B 4 0 1,H 1,ZZ 0 1,S 1,H 1] omega^0

Proof:
[ZZ 0 1,A 3 1,B 1 0 1] omega^0
= (def)
[ZZ 0 1,H 1,S 1,H 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,H 1,S 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (ZZHZZ)
[S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^-1
= (SSHZZ)
[S 1,H 1,ZZ 0 1,S 1,H 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1] omega^-1
= (HH)
[S 1,H 1,ZZ 0 1,S 1,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1] omega^-1
= (HH)
[S 1,H 1,ZZ 0 1,S 1,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1] omega^-1
= (SZZ)
[S 1,H 1,ZZ 0 1,S 0,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1] omega^-1
= (SZZ)
[S 1,H 1,S 0,ZZ 0 1,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1] omega^-1
= (ZZHZZ)
[S 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 0,H 0,S 0,S 0,S 0,H 0,ZZ 0 1] omega^-2
= (HSSSH)
[S 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 0,S 0,H 0,S 0,ZZ 0 1] omega^-3
= (SSHZZ)
[S 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,S 1,S 1,H 0,S 0,S 0,H 0,S 0,S 0,H 0,S 0,ZZ 0 1] omega^-3
= (SSSS)
[S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 0,S 0,S 0,H 0,S 0,S 0,H 0,S 0,ZZ 0 1] omega^-3
= (HSSHSS)
[S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 0,H 0,S 0,S 0,H 0,S 0,S 0,S 0,ZZ 0 1] omega^1
= (HH)
[S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,S 0,ZZ 0 1] omega^1
= (SZZ)
[S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 0,S 0,H 0,S 0,S 0,S 0,ZZ 0 1,S 1] omega^1
= (SZZ)
[S 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,S 0,ZZ 0 1,S 1,S 1] omega^1
= (SZZ)
[S 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,S 1,S 0] omega^1
= (SZZ)
[S 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,ZZ 0 1,S 1,S 1,S 0,S 0] omega^1
= (SZZ)
[S 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 0,S 0,S 0] omega^1
= (SZZ)
[S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 0,S 0,S 0] omega^1
= (SZZ)
[S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1,S 0,S 0,S 0] omega^1
= (SSSS)
[S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^1
= (SZZ)
[S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^1
= (HSHS)
[S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^0
= (ZZHZZ)
[H 0,ZZ 0 1,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^1
= (HH)
[H 0,ZZ 0 1,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0,H 0,H 0] omega^1
= (SHSH)
[H 0,ZZ 0 1,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 0,S 0,H 0,S 0,H 0] omega^0
= (SSSHSSS)
[H 0,ZZ 0 1,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0] omega^1
= (SHSH)
[H 0,ZZ 0 1,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 0,S 0,H 0,S 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (HSHS)
[H 0,ZZ 0 1,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0,S 0,H 0,S 0,S 0,H 0] omega^-1
= (HH)
[H 0,ZZ 0 1,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,H 1,H 0,S 0,S 0,H 0,S 0,H 0,S 0,S 0,H 0] omega^-1
= (SHSH)
[H 0,ZZ 0 1,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,H 1,S 1,H 1,H 0,S 0,S 0,H 0,S 0,H 0,S 0,S 0,H 0] omega^-2
= (SSSHSSS)
[H 0,ZZ 0 1,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,H 1,H 0,S 0,S 0,H 0,S 0,H 0,S 0,S 0,H 0] omega^-1
= (HZZSHHZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 0,H 0,S 0,S 0,H 0] omega^-1
= (HSHZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,S 0,H 0,ZZ 0 1,S 1,H 1] omega^0
= (SSSHSSS)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,ZZ 0 1,S 1,H 1] omega^1
= (SSSS)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,ZZ 0 1,S 1,H 1] omega^1
= (HH)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,ZZ 0 1,S 1,H 1] omega^1
= (SSHZZ)
[H 0,ZZ 0 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,H 0,S 0,S 0,S 0,ZZ 0 1,S 1,H 1] omega^1
= (SZZ)
[S 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,H 0,S 0,S 0,S 0,ZZ 0 1,S 1,H 1] omega^1
= (HSHS)
[S 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,S 0,H 0,ZZ 0 1,S 1,H 1] omega^0
= (SSSS)
[S 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,H 1] omega^0
= (HSHS)
[S 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,H 1] omega^-1
= (HH)
[S 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,S 0,H 0,S 0,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,H 1] omega^-1
= (HZZSHHZZ)
[S 1,H 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,H 1] omega^-1
= (SSSS)
[S 1,H 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,H 1] omega^-1
= (SSHZZ)
[S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,ZZ 0 1,S 1,H 1] omega^-1
= (SZZ)
[S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,S 0,S 0,H 0,ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1] omega^-1
= (SZZ)
[S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,H 1] omega^-1
= (HH)
[S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,H 1] omega^-1
= (HSHZZ)
[H 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,H 1] omega^0
= (def)
[A 3 1,B 4 0 1,H 1,ZZ 0 1,S 1,H 1] omega^0

Equation 3.21:
[ZZ 0 1,A 3 1,B 2 0 1] omega^0
=
[A 2 1,B 3 0 1,X 0,ZZ 0 1,S 0,S 0,S 0,S 1,S 1,H 1] omega^1

Proof:
[ZZ 0 1,A 3 1,B 2 0 1] omega^0
= (def)
[ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HSHZZ)
[ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1] omega^-1
= (HH)
[ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1] omega^-1
= (SZZ)
[S 1,ZZ 0 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1] omega^-1
= (ZZHZZ)
[S 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,ZZ 0 1] omega^-2
= (SHSSHS)
[S 1,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,H 0,ZZ 0 1] omega^0
= (SSHZZ)
[H 1,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,S 0,S 0,H 0,ZZ 0 1] omega^0
= (HH)
[H 1,ZZ 0 1,H 1,S 1,S 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,S 0,S 0,H 0,ZZ 0 1] omega^0
= (SSSS)
[H 1,ZZ 0 1,H 1,H 1,S 1,S 0,S 0,S 0,S 0,S 0,H 0,ZZ 0 1] omega^0
= (HH)
[H 1,ZZ 0 1,S 1,S 0,S 0,S 0,S 0,S 0,H 0,ZZ 0 1] omega^0
= (SSSS)
[H 1,ZZ 0 1,S 1,S 0,H 0,ZZ 0 1] omega^0
= (SZZ)
[H 1,ZZ 0 1,S 0,H 0,ZZ 0 1,S 1] omega^0
= (SSSS)
[H 1,ZZ 0 1,S 0,H 0,ZZ 0 1,S 1,S 0,S 0,S 0,S 0] omega^0
= (HH)
[H 1,ZZ 0 1,S 0,H 0,ZZ 0 1,H 1,H 1,S 1,S 0,S 0,S 0,S 0] omega^0
= (SSSS)
[H 1,ZZ 0 1,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,S 0] omega^0
= (HH)
[H 1,ZZ 0 1,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,S 0] omega^0
= (HH)
[H 1,ZZ 0 1,H 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,S 0] omega^0
= (SSHZZ)
[H 1,ZZ 0 1,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,S 0,S 0] omega^0
= (SHSSHS)
[H 1,ZZ 0 1,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 1,S 1,S 0,S 0] omega^-2
= (ZZHZZ)
[H 1,ZZ 0 1,H 1,S 1,S 0,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,S 0] omega^-1
= (SZZ)
[H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,S 0] omega^-1
= (SSSS)
[H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,S 0,S 0,S 0,S 0,S 0] omega^-1
= (HH)
[H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,S 0,S 0,S 0] omega^-1
= (SSSHSSH)
[H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,S 1,S 1,H 1,S 0,S 0,S 0,S 0,S 0] omega^1
= (SSHZZ)
[H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 0,S 0,S 0] omega^1
= (SZZ)
[H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,ZZ 0 1,S 1,S 1,H 1,S 0,S 0,S 0] omega^1
= (HH)
[H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 0,S 0,S 0] omega^1
= (SSSS)
[H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 0,S 0,S 0] omega^1
= (HH)
[H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 0,S 0,S 0] omega^1
= (HZZSHHZZ)
[H 1,H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 0,S 0,S 0] omega^1
= (SZZ)
[H 1,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 0,S 0,S 0] omega^1
= (def)
[A 2 1,B 3 0 1,X 0,ZZ 0 1,S 0,S 0,S 0,S 1,S 1,H 1] omega^1

Equation 3.22:
[ZZ 0 1,A 3 1,B 3 0 1] omega^0
=
[A 2 1,B 2 0 1,H 1,S 1,H 1,ZZ 0 1,S 0,S 0,S 0,S 1,S 1,S 1,H 1] omega^1

Proof:
[ZZ 0 1,A 3 1,B 3 0 1] omega^0
= (def)
[ZZ 0 1,H 1,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1] omega^0
= (HZZSHHZZ)
[ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HSHZZ)
[ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^-1
= (HH)
[ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^-1
= (SSHZZ)
[ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^-1
= (SSSS)
[ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,S 0,H 0,ZZ 0 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^-1
= (HH)
[ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,S 0,H 0,ZZ 0 1,S 1,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^-1
= (SSSS)
[ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,S 0,H 0,ZZ 0 1,S 1,H 1,S 1,H 0,H 0] omega^-1
= (HH)
[ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,S 0,H 0,ZZ 0 1,S 1,H 1,S 1] omega^-1
= (SZZ)
[S 1,ZZ 0 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,S 0,H 0,ZZ 0 1,S 1,H 1,S 1] omega^-1
= (ZZHZZ)
[S 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1,S 1,H 1,S 1] omega^-2
= (SHSSHS)
[S 1,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,S 0,S 0,H 0,ZZ 0 1,S 1,H 1,S 1] omega^0
= (SSHZZ)
[S 1,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSHZZ)
[H 1,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,H 1,S 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[H 1,ZZ 0 1,H 1,S 1,S 1,S 1,S 1,H 1,S 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[H 1,ZZ 0 1,H 1,H 1,S 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[H 1,ZZ 0 1,S 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSHZZ)
[H 1,ZZ 0 1,S 1,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[H 1,ZZ 0 1,S 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (HH)
[H 1,ZZ 0 1,S 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (SSSS)
[H 1,ZZ 0 1,S 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 0,H 0] omega^0
= (HH)
[H 1,ZZ 0 1,S 1,H 0,ZZ 0 1,S 1,H 1,S 1] omega^0
= (SZZ)
[H 1,ZZ 0 1,H 0,ZZ 0 1,S 1,S 1,H 1,S 1] omega^0
= (SSSS)
[H 1,ZZ 0 1,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,S 0] omega^0
= (SSSS)
[H 1,ZZ 0 1,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,S 1,S 0,S 0,S 0,S 0] omega^0
= (HH)
[H 1,ZZ 0 1,H 0,ZZ 0 1,H 1,H 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,S 1,S 0,S 0,S 0,S 0] omega^0
= (HSSHSS)
[H 1,ZZ 0 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,S 1,H 1,S 1,S 1,S 1,S 0,S 0,S 0,S 0] omega^-4
= (HH)
[H 1,ZZ 0 1,H 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,S 1,H 1,S 1,S 1,S 1,S 0,S 0,S 0,S 0] omega^-4
= (SSHZZ)
[H 1,ZZ 0 1,H 1,S 1,S 1,H 1,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 1,S 0,S 0] omega^-4
= (HSSSH)
[H 1,ZZ 0 1,H 1,S 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,S 1,H 1,S 1,S 1,S 0,S 0] omega^-3
= (ZZHZZ)
[H 1,ZZ 0 1,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 0] omega^-2
= (SZZ)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 0] omega^-2
= (SSSS)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 0,S 0,S 0,S 0,S 0] omega^-2
= (HH)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,H 1,ZZ 0 1,H 1,H 1,S 1,S 1,H 1,S 1,S 1,S 0,S 0,S 0,S 0,S 0] omega^-2
= (HSSHSS)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,S 1,H 1,S 0,S 0,S 0,S 0,S 0] omega^-6
= (SHSSHS)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 1,S 1,S 1,H 1,S 0,S 0,S 0,S 0,S 0] omega^-8
= (HSHZZ)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 0,S 0,S 0] omega^-7
= (omega)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 0,S 0,S 0] omega^1
= (def)
[A 2 1,B 2 0 1,H 1,S 1,H 1,ZZ 0 1,S 0,S 0,S 0,S 1,S 1,S 1,H 1] omega^1

Equation 3.23:
[ZZ 0 1,A 3 1,B 4 0 1] omega^0
=
[A 3 1,B 1 0 1,H 1,ZZ 0 1,S 1,S 1,S 1,H 1] omega^0

Proof:
[ZZ 0 1,A 3 1,B 4 0 1] omega^0
= (def)
[ZZ 0 1,H 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HSHZZ)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1] omega^-1
= (HH)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1] omega^-1
= (SSHZZ)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,H 0,ZZ 0 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^-1
= (SZZ)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 0,ZZ 0 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^-1
= (SSSS)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^-1
= (SSSS)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,S 1,S 1,S 1,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^-1
= (HH)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,S 1,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^-1
= (HSHZZ)
[ZZ 0 1,H 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HSHS)
[ZZ 0 1,H 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^-1
= (ZZHZZ)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,H 1,H 0,S 0,S 0,H 0] omega^0
= (SHSH)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,H 1,S 1,H 1,H 0,S 0,S 0,H 0] omega^-1
= (SSSHSSS)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,H 1,H 0,S 0,S 0,H 0] omega^0
= (HZZSHHZZ)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1] omega^0
= (SSSS)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1] omega^0
= (HH)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1] omega^0
= (SHSH)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,S 0,H 0,S 0,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1] omega^-1
= (SHZZHHZZ)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 0,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1] omega^-1
= (SSSHSSH)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,S 0,S 0,H 0,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,S 1,H 1] omega^1
= (SSSS)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,H 0,S 0,S 0,H 0,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,S 1,H 1] omega^1
= (SSHZZ)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,S 1,H 1] omega^1
= (SZZ)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 0,S 0,ZZ 0 1,S 1,S 1,S 1,H 1] omega^1
= (SZZ)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 0,ZZ 0 1,S 1,S 1,S 1,H 1] omega^1
= (SZZ)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,ZZ 0 1,S 1,S 1,S 1,H 1] omega^1
= (SZZ)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 0,S 0,H 0,S 0,S 0,S 0,ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,S 1,S 1,H 1] omega^1
= (SZZ)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 0 1,S 1,S 1,S 1,H 1] omega^1
= (HSHS)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,S 1,S 1,H 1] omega^0
= (HH)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,S 0,H 0,S 0,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,S 1,S 1,H 1] omega^0
= (HZZSHHZZ)
[H 1,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,S 1,S 1,H 1] omega^0
= (SZZ)
[H 1,S 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,S 1,S 1,H 1] omega^0
= (HH)
[H 1,S 1,H 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,S 1,S 1,H 1] omega^0
= (def)
[A 3 1,B 1 0 1,H 1,ZZ 0 1,S 1,S 1,S 1,H 1] omega^0

Equation 3.24:
[H 0,B 1 0 1] omega^0
=
[B 1 0 1,H 1] omega^0

Proof:
[H 0,B 1 0 1] omega^0
= (def)
[H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HZZHHZZHHZZ)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (def)
[B 1 0 1,H 1] omega^0

Equation 3.25:
[H 0,B 2 0 1] omega^0
=
[B 4 0 1] omega^0

Proof:
[H 0,B 2 0 1] omega^0
= (def)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (def)
[B 4 0 1] omega^0

Equation 3.26:
[H 0,B 3 0 1] omega^0
=
[B 3 0 1,X 0,S 1,S 1,S 1,H 1,S 1] omega^0

Proof:
[H 0,B 3 0 1] omega^0
= (def)
[H 0,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[S 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,H 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (SHSH)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,H 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^-1
= (SSSHSSS)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (HZZSHHZZ)
[H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (def)
[B 3 0 1,X 0,S 1,S 1,S 1,H 1,S 1] omega^0

Equation 3.27:
[H 0,B 4 0 1] omega^0
=
[B 2 0 1] omega^0

Proof:
[H 0,B 4 0 1] omega^0
= (def)
[H 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (def)
[B 2 0 1] omega^0

Equation 3.28:
[S 0,B 1 0 1] omega^0
=
[B 1 0 1,H 1,S 1,H 1] omega^0

Proof:
[S 0,B 1 0 1] omega^0
= (def)
[H 1,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SHZZHHZZ)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1] omega^0
= (def)
[B 1 0 1,H 1,S 1,H 1] omega^0

Equation 3.29:
[S 0,B 2 0 1] omega^0
=
[B 3 0 1,X 0,S 1,S 1,S 1,H 1,S 1] omega^0

Proof:
[S 0,B 2 0 1] omega^0
= (def)
[S 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,H 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (SHSH)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,H 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^-1
= (SSSHSSS)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (HZZSHHZZ)
[H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (def)
[B 3 0 1,X 0,S 1,S 1,S 1,H 1,S 1] omega^0

Equation 3.30:
[S 0,B 3 0 1] omega^0
=
[B 2 0 1,S 1,H 1,S 1] omega^0

Proof:
[S 0,B 3 0 1] omega^0
= (def)
[S 0,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[S 0,H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1] omega^0
= (HZZSHHZZ)
[S 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSHZZ)
[ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 0,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1] omega^0
= (def)
[B 2 0 1,S 1,H 1,S 1] omega^0

Equation 3.31:
[S 0,B 4 0 1] omega^0
=
[B 4 0 1,H 1,S 1,H 1] omega^0

Proof:
[S 0,B 4 0 1] omega^0
= (def)
[S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SHZZHHZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1] omega^0
= (def)
[B 4 0 1,H 1,S 1,H 1] omega^0

Equation 3.32:
[S 1,B 1 0 1] omega^0
=
[B 1 0 1,S 0] omega^0

Proof:
[S 1,B 1 0 1] omega^0
= (def)
[S 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SHZZHHZZ)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,S 0,H 0,H 0,ZZ 0 1] omega^0
= (HH)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,S 0,ZZ 0 1] omega^0
= (SZZ)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 0] omega^0
= (def)
[B 1 0 1,S 0] omega^0

Equation 3.33:
[S 1,B 2 0 1] omega^0
=
[B 2 0 1,H 1,ZZ 0 1,S 0,S 1,H 1] omega^0

Proof:
[S 1,B 2 0 1] omega^0
= (def)
[S 1,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1] omega^0
= (SSSS)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,S 0,S 0,S 0,S 0] omega^0
= (HH)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 1,S 0,S 0,S 0,S 0] omega^0
= (SSSS)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,S 1,H 1,S 0,S 0,S 0,S 0] omega^0
= (HH)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,H 1,S 0,S 0,S 0,S 0] omega^0
= (SHSSHS)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,S 1,H 1,S 0,S 0,S 0,S 0] omega^-2
= (HSHZZ)
[ZZ 0 1,H 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 0,S 0] omega^-1
= (ZZHZZ)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,H 1,S 0] omega^0
= (def)
[B 2 0 1,H 1,ZZ 0 1,S 0,S 1,H 1] omega^0

Equation 3.34:
[S 1,B 3 0 1] omega^0
=
[B 3 0 1,H 1,ZZ 0 1,S 0,S 1,H 1] omega^0

Proof:
[S 1,B 3 0 1] omega^0
= (def)
[S 1,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[S 1,H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1] omega^0
= (HZZSHHZZ)
[S 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SHSSHS)
[ZZ 0 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 0,H 0,S 0,S 0,H 0,S 0] omega^-2
= (SSSHSSH)
[ZZ 0 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0] omega^0
= (HSSHSS)
[ZZ 0 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 0,S 0,H 0,S 0,S 0,H 0,S 0,S 0] omega^-4
= (SHSH)
[ZZ 0 1,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,H 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,H 0,S 0,S 0] omega^-5
= (SSSHSSS)
[ZZ 0 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,H 0,S 0,S 0] omega^-4
= (SHSH)
[ZZ 0 1,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,H 1,S 1,S 1,S 1,S 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,H 0,S 0,S 0] omega^-5
= (HSHS)
[ZZ 0 1,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,H 0,S 0,S 0] omega^-6
= (SHSSHS)
[ZZ 0 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 1,S 1,H 1,S 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,H 0,S 0,S 0] omega^-8
= (HSHZZ)
[ZZ 0 1,H 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0,S 0,S 0] omega^-7
= (HSSHSS)
[ZZ 0 1,H 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,H 0] omega^-11
= (HSSSH)
[ZZ 0 1,H 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,S 1,H 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,H 0] omega^-10
= (ZZHZZ)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 0,H 0,S 0,S 0,H 0] omega^-9
= (SSSHSSH)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,H 0,S 0,S 0,H 0,S 0,S 0,S 0] omega^-7
= (HH)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,H 0,S 0,S 0,H 0,S 0,S 0,S 0] omega^-7
= (SSHZZ)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,S 0] omega^-7
= (HH)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,S 0] omega^-7
= (SSHZZ)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 0] omega^-7
= (SSSS)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,S 0] omega^-7
= (SZZ)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 0] omega^-7
= (SZZ)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 0] omega^-7
= (SZZ)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,H 1,S 0] omega^-7
= (HSHS)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,H 1,S 0] omega^-8
= (HZZSHHZZ)
[H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,H 1,S 0] omega^-8
= (SZZ)
[H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,H 1,S 0] omega^-8
= (omega)
[H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,H 1,S 0] omega^0
= (def)
[B 3 0 1,H 1,ZZ 0 1,S 0,S 1,H 1] omega^0

Equation 3.35:
[S 1,B 4 0 1] omega^0
=
[B 4 0 1,H 1,ZZ 0 1,S 0,S 1,H 1] omega^0

Proof:
[S 1,B 4 0 1] omega^0
= (def)
[S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1] omega^0
= (SSSS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,S 0,S 0,S 0,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 1,S 0,S 0,S 0,S 0] omega^0
= (SSSS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,S 1,H 1,S 0,S 0,S 0,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,H 1,S 0,S 0,S 0,S 0] omega^0
= (SHSSHS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,S 1,H 1,S 0,S 0,S 0,S 0] omega^-2
= (HSHZZ)
[H 0,ZZ 0 1,H 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 0,S 0] omega^-1
= (ZZHZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,H 1,S 0] omega^0
= (def)
[B 4 0 1,H 1,ZZ 0 1,S 0,S 1,H 1] omega^0

Equation 3.36:
[X 1,B 1 0 1] omega^0
=
[B 1 0 1,X 0] omega^0

Proof:
[X 1,B 1 0 1] omega^0
= (def)
[H 1,S 1,S 1,H 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[H 1,S 1,S 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[H 1,S 1,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[H 1,ZZ 0 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SSHZZ)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1] omega^0
= (HH)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1] omega^0
= (SZZ)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 0,S 0,H 0,ZZ 0 1,S 1] omega^0
= (SZZ)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1] omega^0
= (SSHZZ)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (def)
[B 1 0 1,X 0] omega^0

Equation 3.37:
[X 1,B 2 0 1] omega^0
=
[B 2 0 1,X 0] omega^0

Proof:
[X 1,B 2 0 1] omega^0
= (def)
[H 1,S 1,S 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SSHZZ)
[H 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,S 1,S 0,S 0,H 0,ZZ 0 1,S 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1] omega^0
= (SSHZZ)
[ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (def)
[B 2 0 1,X 0] omega^0

Equation 3.38:
[X 1,B 3 0 1] omega^0
=
[B 3 0 1,X 0] omega^0

Proof:
[X 1,B 3 0 1] omega^0
= (def)
[H 1,S 1,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SSHZZ)
[H 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1] omega^0
= (HH)
[H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1] omega^0
= (HH)
[H 0,S 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1] omega^0
= (SZZ)
[H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,ZZ 0 1] omega^0
= (SZZ)
[H 0,ZZ 0 1,H 1,S 1,S 0,S 0,S 0,H 0,ZZ 0 1,S 1] omega^0
= (SZZ)
[H 0,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1] omega^0
= (SSHZZ)
[H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (def)
[B 3 0 1,X 0] omega^0

Equation 3.39:
[X 1,B 4 0 1] omega^0
=
[B 4 0 1,X 0] omega^0

Proof:
[X 1,B 4 0 1] omega^0
= (def)
[H 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SSHZZ)
[H 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1] omega^0
= (HH)
[H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1] omega^0
= (HH)
[H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1] omega^0
= (SZZ)
[H 0,ZZ 0 1,H 1,S 1,S 0,S 0,H 0,ZZ 0 1,S 1] omega^0
= (SZZ)
[H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1] omega^0
= (SSHZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (def)
[B 4 0 1,X 0] omega^0

Equation 3.40:
[ZZ 1 2,B 1 0 1] omega^0
=
[B 1 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0

Proof:
[ZZ 1 2,B 1 0 1] omega^0
= (def)
[ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HZZHHZZHHZZ)
[ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (inv)
[H 1,ZZ 0 1,H 1,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (ZZxZZ)
[H 1,ZZ 0 1,H 1,H 1,ZZ 0 1,H 1,ZZ 0 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (ZZHZZ)
[H 1,ZZ 0 1,H 1,H 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^-1
= (HSHZZ)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^-2
= (SHSSHS)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (HH)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (SZZ)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (SZZ)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,S 1,ZZ 1 2,S 1,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (SZZ)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,S 1,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (SSHZZ)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (HH)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (SSHZZ)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,H 0,S 0,S 0,H 0,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (HSSHSS)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,H 0,H 0,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^4
= (HH)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^4
= (SZZ)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^4
= (SZZ)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^4
= (SSHZZ)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 1,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^4
= (HSSHSS)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,H 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (HH)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SZZ)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SZZ)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SSSS)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SSHZZ)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,H 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SSSS)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,H 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (HH)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SHZZHHZZ)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,H 0,H 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (HH)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SHZZHHZZ)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (HH)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SZZ)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SZZ)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,ZZ 1 2,S 1,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SZZ)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SSHZZ)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SZZ)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,H 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SZZ)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SSSS)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SZZ)
[H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (Rii)
[H 1,ZZ 0 1,H 1,S 1,H 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 1,H 1,H 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (HH)
[H 1,ZZ 0 1,H 1,S 1,H 0,ZZ 0 1,ZZ 1 2,S 1,H 1,H 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (HH)
[H 1,ZZ 0 1,H 1,S 1,H 0,ZZ 0 1,ZZ 1 2,S 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SSSS)
[H 1,ZZ 0 1,H 1,S 1,H 0,ZZ 0 1,ZZ 1 2,S 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SZZ)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,ZZ 1 2,S 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SZZ)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 1,S 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SSSS)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (HH)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (ZZZZ)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (omega)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (def)
[B 1 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0

Equation 3.41:
[ZZ 1 2,B 2 0 1] omega^0
=
[B 2 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,ZZ 0 1] omega^0

Proof:
[ZZ 1 2,B 2 0 1] omega^0
= (def)
[ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (inv)
[ZZ 0 1,ZZ 0 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (ZZxZZ)
[ZZ 0 1,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 1,H 0,ZZ 0 1] omega^0
= (ZZZZ)
[ZZ 0 1,ZZ 1 2,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1] omega^0
= (ZZZZ)
[ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,ZZ 0 1] omega^0
= (def)
[B 2 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,ZZ 0 1] omega^0

Equation 3.42:
[ZZ 1 2,B 3 0 1] omega^0
=
[B 3 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,ZZ 0 1] omega^0

Proof:
[ZZ 1 2,B 3 0 1] omega^0
= (def)
[ZZ 1 2,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1] omega^0
= (HZZSHHZZ)
[ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SHSSHS)
[ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 0,H 0,S 0,S 0,H 0,S 0] omega^-2
= (SSSHSSH)
[ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0] omega^0
= (HSSHSS)
[ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 0,S 0,H 0,S 0,S 0,H 0,S 0,S 0] omega^-4
= (SHSH)
[ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,H 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,H 0,S 0,S 0] omega^-5
= (SSSHSSS)
[ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,H 0,S 0,S 0] omega^-4
= (SHSH)
[ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,H 1,S 1,S 1,S 1,S 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,H 0,S 0,S 0] omega^-5
= (HSHS)
[ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,H 0,S 0,S 0] omega^-6
= (SSHZZ)
[ZZ 1 2,ZZ 0 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0,S 0,S 0] omega^-6
= (HSSHSS)
[ZZ 1 2,ZZ 0 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,H 0] omega^-10
= (ZZHZZ)
[ZZ 1 2,ZZ 0 1,S 1,S 0,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,S 1,S 0,H 0,S 0,S 0,H 0] omega^-9
= (SZZ)
[ZZ 1 2,ZZ 0 1,S 0,H 0,ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,S 1,S 0,H 0,S 0,S 0,H 0] omega^-9
= (SZZ)
[ZZ 1 2,ZZ 0 1,S 0,H 0,ZZ 0 1,S 1,H 1,S 0,ZZ 0 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^-9
= (HH)
[ZZ 1 2,ZZ 0 1,S 0,H 0,ZZ 0 1,S 1,H 1,S 0,H 0,H 0,ZZ 0 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^-9
= (SSHZZ)
[ZZ 1 2,ZZ 0 1,S 0,H 0,ZZ 0 1,S 1,H 1,S 0,H 0,S 0,S 0,H 0,ZZ 0 1] omega^-9
= (ZZZZ)
[ZZ 1 2,ZZ 0 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,S 1,H 1,S 0,H 0,S 0,S 0,H 0,ZZ 0 1] omega^-9
= (SZZ)
[ZZ 1 2,ZZ 0 1,S 0,H 0,ZZ 0 1,ZZ 1 2,S 1,ZZ 1 2,H 1,S 0,H 0,S 0,S 0,H 0,ZZ 0 1] omega^-9
= (SZZ)
[ZZ 1 2,ZZ 0 1,S 0,H 0,ZZ 0 1,S 1,ZZ 1 2,ZZ 1 2,H 1,S 0,H 0,S 0,S 0,H 0,ZZ 0 1] omega^-9
= (ZZHZZ)
[ZZ 1 2,ZZ 0 1,ZZ 0 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1] omega^-8
= (ZZxZZ)
[ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1] omega^-8
= (inv)
[H 0,ZZ 0 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1] omega^-8
= (SSSS)
[H 0,ZZ 0 1,ZZ 1 2,H 1,S 0,H 0,S 0,S 0,S 0,S 0,ZZ 0 1] omega^-8
= (HH)
[H 0,ZZ 0 1,ZZ 1 2,H 1,S 0,H 0,S 0,S 0,H 0,H 0,S 0,S 0,ZZ 0 1] omega^-8
= (SSSHSSH)
[H 0,ZZ 0 1,ZZ 1 2,H 1,H 0,S 0,S 0,H 0,S 0,S 0,S 0,H 0,S 0,S 0,ZZ 0 1] omega^-6
= (SSSS)
[H 0,ZZ 0 1,S 1,S 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,H 0,S 0,S 0,S 0,H 0,S 0,S 0,ZZ 0 1] omega^-6
= (SSHZZ)
[S 0,S 0,H 0,ZZ 0 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,S 0,S 0,ZZ 0 1] omega^-6
= (SHSH)
[S 0,S 0,H 0,ZZ 0 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,H 0,S 0,S 0,S 0,ZZ 0 1] omega^-7
= (HSHS)
[S 0,S 0,H 0,ZZ 0 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,H 0,S 0,H 0,ZZ 0 1] omega^-8
= (SHSSHS)
[S 0,S 0,H 0,ZZ 0 1,S 1,S 1,ZZ 1 2,H 1,S 0,H 0,S 0,S 0,H 0,S 0,S 0,H 0,ZZ 0 1] omega^-10
= (ZZHZZ)
[S 0,ZZ 0 1,H 0,ZZ 0 1,S 1,ZZ 1 2,H 1,S 0,H 0,S 0,S 0,H 0,ZZ 0 1] omega^-9
= (SZZ)
[ZZ 0 1,S 0,H 0,ZZ 0 1,S 1,ZZ 1 2,H 1,S 0,H 0,S 0,S 0,H 0,ZZ 0 1] omega^-9
= (SSSHSSH)
[ZZ 0 1,S 0,H 0,ZZ 0 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,H 0,S 0,S 0,S 0,ZZ 0 1] omega^-7
= (HSSHSS)
[ZZ 0 1,S 0,H 0,ZZ 0 1,S 1,ZZ 1 2,H 1,S 0,S 0,H 0,S 0,S 0,H 0,S 0,ZZ 0 1] omega^-11
= (HH)
[ZZ 0 1,S 0,H 0,ZZ 0 1,H 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,H 0,S 0,S 0,H 0,S 0,ZZ 0 1] omega^-11
= (SSSS)
[ZZ 0 1,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,H 0,S 0,S 0,H 0,S 0,ZZ 0 1] omega^-11
= (HH)
[ZZ 0 1,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,H 0,S 0,S 0,H 0,S 0,ZZ 0 1] omega^-11
= (HH)
[ZZ 0 1,H 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,H 0,S 0,S 0,H 0,S 0,ZZ 0 1] omega^-11
= (SSHZZ)
[ZZ 0 1,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,H 0,S 0,ZZ 0 1] omega^-11
= (SHSSHS)
[ZZ 0 1,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,H 0,S 0,S 0,H 0,S 0,S 0,ZZ 0 1] omega^-13
= (SHSSHS)
[ZZ 0 1,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,S 0,H 0,S 0,S 0,H 0,S 0,S 0,ZZ 0 1] omega^-15
= (ZZHZZ)
[ZZ 0 1,H 1,S 1,S 0,H 0,ZZ 0 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,H 0,S 0,S 0,ZZ 0 1] omega^-14
= (SZZ)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,H 0,S 0,S 0,ZZ 0 1] omega^-14
= (SSSS)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,S 1,S 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,H 0,S 0,S 0,ZZ 0 1] omega^-14
= (HH)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,H 1,H 0,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,H 0,S 0,S 0,ZZ 0 1] omega^-14
= (SSHZZ)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,ZZ 0 1] omega^-14
= (SHSH)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,ZZ 0 1] omega^-15
= (HSHS)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,H 1,ZZ 1 2,H 1,S 0,S 0,ZZ 0 1] omega^-16
= (SSHZZ)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,H 1,ZZ 1 2,H 1,ZZ 0 1] omega^-16
= (SZZ)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,ZZ 0 1] omega^-16
= (HZZSHHZZ)
[H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,ZZ 0 1] omega^-16
= (SZZ)
[H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,ZZ 0 1] omega^-16
= (omega)
[H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,ZZ 0 1] omega^0
= (def)
[B 3 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,ZZ 0 1] omega^0

Equation 3.43:
[ZZ 1 2,B 4 0 1] omega^0
=
[B 4 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,ZZ 0 1] omega^0

Proof:
[ZZ 1 2,B 4 0 1] omega^0
= (def)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (ZZZZ)
[ZZ 1 2,ZZ 1 2,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (ZZxZZ)
[ZZ 1 2,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 1,H 0,ZZ 0 1] omega^0
= (inv)
[H 0,ZZ 0 1,ZZ 1 2,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1] omega^0
= (ZZZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,ZZ 0 1] omega^0
= (def)
[B 4 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,ZZ 0 1] omega^0

Equation 3.44:
[X 0,C 1 0] omega^0
=
[C 2 0] omega^0

Proof:
[X 0,C 1 0] omega^0
= (def)
[H 0,S 0,S 0,H 0] omega^0
= (def)
[C 2 0] omega^0

Equation 3.45:
[X 0,C 2 0] omega^0
=
[C 1 0] omega^0

Proof:
[X 0,C 2 0] omega^0
= (def)
[H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (HH)
[H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (SSSS)
[H 0,H 0] omega^0
= (HH)
[] omega^0
= (def)
[C 1 0] omega^0

Equation 3.46:
[S 0,C 1 0] omega^0
=
[C 1 0,S 0] omega^0

Proof:
[S 0,C 1 0] omega^0
= (def)
[S 0] omega^0
= (def)
[C 1 0,S 0] omega^0

Equation 3.47:
[S 0,C 2 0] omega^0
=
[C 2 0,S 0,S 0,S 0] omega^2

Proof:
[S 0,C 2 0] omega^0
= (def)
[S 0,H 0,S 0,S 0,H 0] omega^0
= (SSSHSSH)
[H 0,S 0,S 0,H 0,S 0,S 0,S 0] omega^2
= (def)
[C 2 0,S 0,S 0,S 0] omega^2

Equation 3.48:
[ZZ 0 1,C 1 0] omega^0
=
[C 1 0,ZZ 0 1] omega^0

Proof:
[ZZ 0 1,C 1 0] omega^0
= (def)
[ZZ 0 1] omega^0
= (def)
[C 1 0,ZZ 0 1] omega^0

Equation 3.49:
[ZZ 0 1,C 2 0] omega^0
=
[C 2 0,ZZ 0 1,S 1,S 1] omega^0

Proof:
[ZZ 0 1,C 2 0] omega^0
= (def)
[ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,S 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[H 0,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSHZZ)
[H 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1] omega^0
= (def)
[C 2 0,ZZ 0 1,S 1,S 1] omega^0

Equation 3.50:
[ZZ 0 1,B 1 1 2,B 1 0 1] omega^0
=
[B 1 1 2,B 1 0 1,H 1,H 2,ZZ 1 2,H 1,H 2] omega^0

Proof:
[ZZ 0 1,B 1 1 2,B 1 0 1] omega^0
= (def)
[H 2,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HZZHHZZHHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (ZZZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 0,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 1,H 0,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (ZZZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (Ri)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SHZZHHZZ)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,H 1,H 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 1,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HSHS)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 0,H 0,S 0,H 0,ZZ 0 1,H 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^-1
= (ZZHZZ)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,H 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SHSH)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,ZZ 1 2,H 2,H 1,H 0,S 0,H 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^-1
= (SSSHSSS)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HZZSHHZZ)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SHSSHS)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^-2
= (HSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,ZZ 1 2,H 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^-1
= (ZZHZZ)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (ZZxZZ)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HZZHHZZHHZZ)
[ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (ZZZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (ZZxZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (inv)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1] omega^0
= (HZZHHZZHHZZ)
[H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1] omega^0
= (def)
[B 1 1 2,B 1 0 1,H 1,H 2,ZZ 1 2,H 1,H 2] omega^0

Equation 3.51:
[ZZ 0 1,B 1 1 2,B 2 0 1] omega^0
=
[B 4 1 2,B 2 0 1,H 2,ZZ 1 2,H 2] omega^0

Proof:
[ZZ 0 1,B 1 1 2,B 2 0 1] omega^0
= (def)
[H 2,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HZZHHZZHHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (inv)
[H 1,ZZ 1 2,H 1,H 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (ZZxZZ)
[H 1,ZZ 1 2,H 1,H 1,ZZ 1 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (ZZHZZ)
[H 1,ZZ 1 2,H 1,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2] omega^-1
= (HSHZZ)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2] omega^-2
= (SHSSHS)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (HH)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (ZZxZZ)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (ZZZZ)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (SHZZHHZZ)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (HH)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (SHZZHHZZ)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (HH)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (SHZZHHZZ)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (HH)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (SSHZZ)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (HH)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (SSHZZ)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (HH)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (SSSHSSS)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^-1
= (SZZ)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,H 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^-1
= (HSHS)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (SHZZHHZZ)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,H 1,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (HH)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (SSHZZ)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,H 2,H 2,H 1,S 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,H 2,H 2,H 1,S 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 2,H 1,S 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 2,H 2,H 1,S 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (SSSS)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 2,H 1,S 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (Rii)
[H 1,ZZ 1 2,H 2,H 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,H 2,H 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (HH)
[H 1,ZZ 1 2,H 2,H 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,H 2,H 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (SSSS)
[H 1,ZZ 1 2,H 2,H 1,S 1,ZZ 1 2,H 2,H 2,H 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (HH)
[H 1,ZZ 1 2,H 2,H 1,S 1,ZZ 1 2,H 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (HH)
[H 1,ZZ 1 2,H 2,H 1,S 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 1,ZZ 0 1,S 1,S 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (SSSS)
[H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (def)
[B 4 1 2,B 2 0 1,H 2,ZZ 1 2,H 2] omega^0

Equation 3.52:
[ZZ 0 1,B 1 1 2,B 3 0 1] omega^0
=
[B 4 1 2,B 3 0 1,H 2,H 1,S 1,H 1,ZZ 2 1,S 1,H 1,S 1,H 2] omega^7

Proof:
[ZZ 0 1,B 1 1 2,B 3 0 1] omega^0
= (def)
[H 2,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[H 2,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1] omega^0
= (HZZSHHZZ)
[H 2,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HZZHHZZHHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (inv)
[H 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,S 1,ZZ 1 2,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSHSSS)
[H 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,H 1,S 1,H 1,S 1,S 1,S 1,S 1,S 1,ZZ 1 2,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^-1
= (SHSH)
[H 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,H 1,S 1,S 1,S 1,S 1,S 1,ZZ 1 2,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[H 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,S 1,S 1,S 1,S 1,ZZ 1 2,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[H 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,ZZ 1 2,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[H 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[H 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 0,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[H 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 0,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[H 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (ZZxZZ)
[H 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (ZZHZZ)
[H 1,ZZ 1 2,H 2,H 2,H 1,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^-1
= (HSHZZ)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^-2
= (SHSSHS)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (ZZxZZ)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (ZZZZ)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SHZZHHZZ)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SHZZHHZZ)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SHZZHHZZ)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSHZZ)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSHZZ)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSHSSS)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^-1
= (SZZ)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,H 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^-1
= (HSHS)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SHZZHHZZ)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,H 1,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSHZZ)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (Rii)
[H 1,ZZ 1 2,H 2,H 2,H 2,H 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[H 1,ZZ 1 2,H 2,H 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[H 1,ZZ 1 2,H 2,H 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[H 1,ZZ 1 2,H 2,H 1,S 1,ZZ 1 2,H 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[H 1,ZZ 1 2,H 2,H 1,S 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,ZZ 1 2,H 2,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,ZZ 1 2,H 2,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HSHS)
[H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 1,S 1,H 1,ZZ 1 2,H 2,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^-1
= (HZZSHHZZ)
[H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,H 2,S 1,H 1,S 1] omega^-1
= (SZZ)
[H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,H 2,S 1,H 1,S 1] omega^-1
= (omega)
[H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,H 2,S 1,H 1,S 1] omega^7
= (def)
[B 4 1 2,B 3 0 1,H 2,H 1,S 1,H 1,ZZ 2 1,S 1,H 1,S 1,H 2] omega^7

Equation 3.53:
[ZZ 0 1,B 1 1 2,B 4 0 1] omega^0
=
[B 1 1 2,B 4 0 1,H 1,H 2,ZZ 1 2,H 1,H 2] omega^0

Proof:
[ZZ 0 1,B 1 1 2,B 4 0 1] omega^0
= (def)
[H 2,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HZZHHZZHHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (inv)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HZZHHZZHHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HZZHHZZHHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HZZHHZZHHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (ZZxZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (ZZHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,S 1,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^-1
= (HSHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^-2
= (SHSSHS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HZZSHHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SSSHSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 2,S 2,H 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^-1
= (SHSH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 2,H 1,S 1,S 1,H 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,S 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (ZZHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,S 2,H 2,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^-1
= (HSHS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,H 1,ZZ 1 2,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 2,S 1,S 1,H 1,ZZ 1 2,S 2,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SSHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,S 1,S 1,H 1,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SHZZHHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,S 1,H 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,S 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (Ri)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (ZZZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (ZZZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (ZZZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 1,H 0,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 0,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,ZZ 0 1] omega^0
= (ZZZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1] omega^0
= (HZZHHZZHHZZ)
[H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1] omega^0
= (def)
[B 1 1 2,B 4 0 1,H 1,H 2,ZZ 1 2,H 1,H 2] omega^0

Equation 3.54:
[ZZ 0 1,B 2 1 2,B 1 0 1] omega^0
=
[B 2 1 2,B 4 0 1,H 1,ZZ 1 2,H 1] omega^0

Proof:
[ZZ 0 1,B 2 1 2,B 1 0 1] omega^0
= (def)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HZZHHZZHHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (inv)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (ZZxZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (ZZZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (ZZxZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,H 1,ZZ 0 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (ZZHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^-1
= (HSHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^-2
= (SHSSHS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,S 1,ZZ 1 2,S 1,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,S 1,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (SSHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (SSHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,H 0,S 0,S 0,H 0,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (HSSHSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,H 0,H 0,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^4
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^4
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^4
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^4
= (SSHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 1,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^4
= (HSSHSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,H 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SSHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,H 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,H 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SHZZHHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,H 0,H 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SHZZHHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,ZZ 1 2,S 1,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SSHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,H 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (Rii)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 1,H 1,H 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 0,ZZ 0 1,ZZ 1 2,S 1,H 1,H 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 0,ZZ 0 1,ZZ 1 2,S 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 0,ZZ 0 1,ZZ 1 2,S 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 0,ZZ 0 1,S 1,ZZ 1 2,S 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,S 1,S 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (SSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (ZZxZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (ZZZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^8
= (omega)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (def)
[B 2 1 2,B 4 0 1,H 1,ZZ 1 2,H 1] omega^0

Equation 3.55:
[ZZ 0 1,B 2 1 2,B 2 0 1] omega^0
=
[B 3 1 2,B 3 0 1,H 1,S 1,H 1,H 2,S 2,H 2,ZZ 1 2,S 1,S 2] omega^6

Proof:
[ZZ 0 1,B 2 1 2,B 2 0 1] omega^0
= (def)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (ZZZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 0,ZZ 0 1] omega^0
= (ZZxZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,S 1,S 1,S 1,S 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,H 0,ZZ 0 1,S 1,ZZ 1 2,S 1,S 1,S 1] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,H 0,ZZ 0 1,S 1,ZZ 1 2,S 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 2,H 0,ZZ 0 1,S 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 2,S 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 2,H 1,H 1,S 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 2,H 1,S 1,S 1,S 1,S 1,H 1,S 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 2,H 1,S 1,S 1,H 1,H 1,S 1,S 1,H 1,S 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,H 1,S 1,S 1,H 1,S 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^0
= (SSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,S 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^0
= (SHSSHS)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 1,H 1,S 1,S 1,H 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^-2
= (ZZHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,S 1,ZZ 1 2,H 1,ZZ 1 2,S 2,S 2,S 1,H 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^-1
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 1,H 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^-1
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 1,H 1,S 1,S 1,H 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^-1
= (HSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^0
= (ZZZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^0
= (ZZxZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,H 1,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^0
= (SSSHSSS)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^1
= (SHSH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,ZZ 0 1,H 1,S 1,H 1,S 1,S 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^0
= (HSHS)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^-1
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^-1
= (SSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 1,S 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^-1
= (ZZHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 1,S 1,ZZ 0 1,H 1,ZZ 0 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^0
= (ZZxZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^0
= (ZZZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,ZZ 0 1,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^0
= (ZZxZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^0
= (inv)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1,S 1] omega^0
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,ZZ 1 2,S 2,S 2,S 2,S 1,S 1] omega^0
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,S 1] omega^0
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,S 1,H 0,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (HSHS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^-1
= (HZZSHHZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 1,H 0,S 0,S 0,H 0] omega^-1
= (SSSHSSS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,S 1] omega^0
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,H 0,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 1] omega^0
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 0,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,S 1,ZZ 1 2,S 2,S 1] omega^0
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 0,ZZ 0 1,H 1,S 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,S 2,S 1] omega^0
= (HSHS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 0,ZZ 0 1,H 1,S 1,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,H 1,S 1,H 1,ZZ 1 2,S 2,S 1] omega^-1
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,S 2,S 1] omega^-1
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,S 2,S 1] omega^-1
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,S 2,S 1] omega^-1
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,S 2,S 1] omega^-1
= (SSHZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 1,S 1,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,S 2,S 1] omega^-1
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 2,H 2,H 1,S 1,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,S 2,S 1] omega^-1
= (SSSS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,S 2,S 1] omega^-1
= (HSHS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 2,S 2,H 2,H 1,S 1,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,S 2,S 1] omega^-2
= (HZZSHHZZ)
[H 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 2,S 2,H 2,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,S 2,S 1] omega^-2
= (SZZ)
[H 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,S 2,S 1] omega^-2
= (omega)
[H 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,S 2,S 1] omega^6
= (def)
[B 3 1 2,B 3 0 1,H 1,S 1,H 1,H 2,S 2,H 2,ZZ 1 2,S 1,S 2] omega^6

Equation 3.56:
[ZZ 0 1,B 2 1 2,B 3 0 1] omega^0
=
[B 3 1 2,B 2 0 1,H 2,S 2,H 2,ZZ 1 2,X 0,H 1,S 1,S 2] omega^7

Proof:
[ZZ 0 1,B 2 1 2,B 3 0 1] omega^0
= (def)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1] omega^0
= (HZZSHHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (ZZZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (ZZxZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,ZZ 1 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,S 1,ZZ 1 2,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,S 1,S 1,ZZ 1 2,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,ZZ 1 2,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,ZZ 1 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,ZZ 1 2,H 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (SSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,ZZ 1 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 2,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 2,S 1,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 2,H 1,H 1,S 1,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 2,H 1,S 1,S 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 2,H 1,S 1,S 1,H 1,H 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,H 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (SSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (SHSSHS)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 1,H 1,S 1,S 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^-2
= (ZZHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,S 1,ZZ 1 2,H 1,ZZ 1 2,S 2,S 2,S 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^-1
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^-1
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^-1
= (HSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (ZZZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (ZZxZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (SSSHSSS)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^1
= (SHSH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,ZZ 0 1,H 1,S 1,H 1,S 1,S 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (HSHS)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^-1
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^-1
= (SSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 1,S 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^-1
= (ZZHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 1,S 1,ZZ 0 1,H 1,ZZ 0 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (ZZxZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (ZZZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,ZZ 0 1,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (ZZxZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (inv)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1] omega^0
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,ZZ 1 2,S 2,S 2,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,ZZ 1 2,S 2,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,ZZ 0 1,H 1,S 1,S 0,S 0,H 0,ZZ 0 1,S 1,ZZ 1 2,S 2,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,S 2,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 1,S 1,S 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 2,H 2,H 1,S 1,S 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HSHS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 2,S 2,H 2,H 1,S 1,S 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 1,S 1,H 0,S 0,S 0,H 0] omega^-1
= (HZZSHHZZ)
[H 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 2,S 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 1,S 1,H 0,S 0,S 0,H 0] omega^-1
= (SZZ)
[H 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 1,S 1,H 0,S 0,S 0,H 0] omega^-1
= (omega)
[H 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 1,S 1,H 0,S 0,S 0,H 0] omega^7
= (def)
[B 3 1 2,B 2 0 1,H 2,S 2,H 2,ZZ 1 2,X 0,H 1,S 1,S 2] omega^7

Equation 3.57:
[ZZ 0 1,B 2 1 2,B 4 0 1] omega^0
=
[B 2 1 2,B 1 0 1,H 1,ZZ 1 2,H 1] omega^0

Proof:
[ZZ 0 1,B 2 1 2,B 4 0 1] omega^0
= (def)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (ZZZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (ZZxZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 1,H 0,ZZ 0 1] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,S 1,S 1,S 1,S 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 0,ZZ 0 1,S 1,ZZ 1 2,S 1,S 1,S 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 0,ZZ 0 1,ZZ 1 2,S 1,S 1,S 1,H 1,H 0,ZZ 0 1] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 0,ZZ 0 1,ZZ 1 2,S 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,S 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 0,ZZ 0 1,ZZ 1 2,S 1,H 1,H 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,S 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 1,H 1,H 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,S 0,ZZ 0 1] omega^0
= (Rii)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 0 1] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 0,S 0,S 0,S 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,H 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 0,S 0,S 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 0,S 0,ZZ 0 1] omega^0
= (SSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,ZZ 1 2,S 1,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1] omega^0
= (SHZZHHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,H 0,H 0,S 0,S 0,ZZ 0 1,ZZ 0 1] omega^0
= (SHZZHHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,ZZ 0 1,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,H 0,H 0,ZZ 0 1,ZZ 0 1] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,H 0,H 0,ZZ 0 1,ZZ 0 1] omega^0
= (SSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,H 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1] omega^0
= (HSSHSS)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 1,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1] omega^-4
= (SSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1] omega^-4
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1] omega^-4
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1] omega^-4
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,H 0,H 0,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1] omega^-4
= (HSSHSS)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,H 0,S 0,S 0,H 0,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1] omega^-8
= (SSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1] omega^-8
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1] omega^-8
= (SSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,S 1,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1] omega^-8
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,S 1,ZZ 1 2,S 1,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1] omega^-8
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1] omega^-8
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1] omega^-8
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1] omega^-8
= (SHSSHS)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1] omega^-10
= (HSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1] omega^-9
= (ZZHZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,H 1,ZZ 0 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1] omega^-8
= (ZZxZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1] omega^-8
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1] omega^-8
= (ZZZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1] omega^-8
= (ZZxZZ)
[ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1] omega^-8
= (inv)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0] omega^-8
= (HZZHHZZHHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^-8
= (omega)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1] omega^0
= (def)
[B 2 1 2,B 1 0 1,H 1,ZZ 1 2,H 1] omega^0

Equation 3.58:
[ZZ 0 1,B 3 1 2,B 1 0 1] omega^0
=
[B 3 1 2,B 4 0 1,H 1,H 2,S 2,H 2,ZZ 1 2,H 1,S 2,H 2,S 2] omega^7

Proof:
[ZZ 0 1,B 3 1 2,B 1 0 1] omega^0
= (def)
[ZZ 0 1,H 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HZZSHHZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 1,S 1,H 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 1,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,ZZ 0 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 0,S 0,H 0,ZZ 0 1,S 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1] omega^0
= (SSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (HZZHHZZHHZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 0,S 0,H 0] omega^0
= (inv)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,S 1,S 1,S 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,S 0,S 0,H 0,H 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^0
= (SSSHSSS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,S 1,S 1,S 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 2,S 2,H 2,S 2,H 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,S 0,S 0,H 0,H 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^-1
= (SHSH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,S 1,S 1,S 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,S 0,S 0,H 0,H 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,S 1,S 1,S 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,S 0,S 0,H 0,H 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,S 1,S 1,S 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,S 0,S 0,H 0,H 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,S 1,S 1,S 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,S 1,S 1,S 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^0
= (ZZxZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,S 1,S 1,S 1,ZZ 1 2,ZZ 1 2,H 2,ZZ 0 1,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^0
= (ZZZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 2,H 1,S 1,S 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 1,S 1,S 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 1,S 1,S 1,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 1,S 1,ZZ 0 1,S 1,S 1,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^0
= (ZZxZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,H 1,ZZ 0 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^0
= (ZZHZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^-1
= (HSHZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^-2
= (SHSSHS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,S 1,ZZ 1 2,S 1,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,S 1,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,H 0,S 0,S 0,H 0,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^0
= (HSSHSS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,H 0,H 0,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^4
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^4
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^4
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^4
= (SSHZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 1,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^4
= (HSSHSS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,H 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (SSSS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (SSHZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,H 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (SSSS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,H 0,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (SHZZHHZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,H 0,H 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (SHZZHHZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,ZZ 1 2,S 1,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (SSHZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,H 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (SSSS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (Rii)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 1,H 1,H 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 0,ZZ 0 1,ZZ 1 2,S 1,H 1,H 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 0,ZZ 0 1,ZZ 1 2,S 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (SSSS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 0,ZZ 0 1,ZZ 1 2,S 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 0,ZZ 0 1,S 1,ZZ 1 2,S 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,S 1,S 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (SSSS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (ZZxZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (ZZZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (SSSS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^8
= (SSHZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1] omega^8
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,H 1] omega^8
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^8
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 0,ZZ 0 1,H 1,S 1,S 0,S 0,H 0,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^8
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^8
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^8
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^8
= (SSHZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^8
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 2,H 2,H 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^8
= (SSSS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^8
= (HSHS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 2,S 2,H 2,H 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^7
= (HZZSHHZZ)
[H 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 2,S 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^7
= (SZZ)
[H 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^7
= (def)
[B 3 1 2,B 4 0 1,H 1,H 2,S 2,H 2,ZZ 1 2,H 1,S 2,H 2,S 2] omega^7

Equation 3.59:
[ZZ 0 1,B 3 1 2,B 2 0 1] omega^0
=
[B 2 1 2,B 3 0 1,H 1,S 1,H 1,ZZ 1 2,X 0,S 1,H 2,S 2] omega^7

Proof:
[ZZ 0 1,B 3 1 2,B 2 0 1] omega^0
= (def)
[ZZ 0 1,H 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HZZSHHZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 1,S 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,S 1,S 0,S 0,H 0,ZZ 0 1,S 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1] omega^0
= (SSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (inv)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 0,ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (ZZxZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,S 0,S 0,S 0,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (ZZZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,S 0,S 0,S 0,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 1,S 0,S 0,S 0,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 1,S 1,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (ZZxZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 1,S 1,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (ZZHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 1,S 1,S 1,H 1,S 0,S 0,S 0,ZZ 0 1,S 1,H 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-1
= (SSHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 1,H 1,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-1
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-1
= (HSHS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,H 1,S 1,S 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SHSH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^1
= (SSSHSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 0,S 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 0,S 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (ZZxZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (ZZZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (HSHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,S 2,H 2,S 2,S 1,H 1,S 1,S 1,H 1,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-1
= (SSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,ZZ 1 2,S 2,H 2,S 2,S 1,H 1,S 1,S 1,H 1,H 1,H 0,S 0,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-1
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,ZZ 1 2,S 2,H 2,S 2,S 1,H 1,S 1,S 1,H 0,S 0,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-1
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,S 1,ZZ 1 2,H 1,ZZ 1 2,S 2,H 2,S 2,S 1,H 1,S 1,S 1,H 0,S 0,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-1
= (ZZHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,S 1,H 1,S 1,S 1,H 1,S 1,S 1,H 0,S 0,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-2
= (SHSSHS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,H 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 2,S 2,H 1,S 1,S 1,H 1,H 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 2,S 2,H 1,S 1,S 1,H 1,H 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 2,H 1,S 1,S 1,H 1,H 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 2,H 1,S 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 2,H 1,H 1,S 1,H 0,S 0,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 2,S 1,H 0,S 0,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 2,H 0,S 0,S 0,H 0,ZZ 0 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 2,H 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 2,ZZ 0 1,S 1,S 1,S 1] omega^0
= (ZZxZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 1 2,H 2,S 2,ZZ 0 1,ZZ 0 1,S 1,S 1,S 1] omega^0
= (ZZZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 2,ZZ 0 1,ZZ 0 1,S 1,S 1,S 1] omega^0
= (ZZZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 2,S 1,S 1,S 1] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,ZZ 1 2,H 2,S 2,S 1,S 1] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 1] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 1,H 0,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (HSHS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^-1
= (HZZSHHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 1,H 0,S 0,S 0,H 0] omega^-1
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 1,H 0,S 0,S 0,H 0] omega^-1
= (omega)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 1,H 0,S 0,S 0,H 0] omega^7
= (def)
[B 2 1 2,B 3 0 1,H 1,S 1,H 1,ZZ 1 2,X 0,S 1,H 2,S 2] omega^7

Equation 3.60:
[ZZ 0 1,B 3 1 2,B 3 0 1] omega^0
=
[B 2 1 2,B 2 0 1,ZZ 1 2,H 1,S 1,H 2,S 2] omega^0

Proof:
[ZZ 0 1,B 3 1 2,B 3 0 1] omega^0
= (def)
[ZZ 0 1,H 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HZZSHHZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 1,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 0,ZZ 0 1,H 1,S 1,S 0,S 0,S 0,H 0,ZZ 0 1,S 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 0,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1] omega^0
= (SSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (HZZSHHZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,H 0] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (inv)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 2,S 2,S 2,S 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (SSSHSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 2,S 2,H 2,S 2,S 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^-1
= (SHSH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (ZZxZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (ZZZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (ZZxZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 1,S 1,ZZ 0 1,H 1,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (ZZHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 1,S 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^-1
= (SSHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^-1
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^-1
= (HSHS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,H 1,S 1,H 1,S 1,S 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (SHSH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^1
= (SSSHSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (SSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (ZZxZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (ZZZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (HSHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,S 2,H 2,S 2,S 1,H 1,S 1,S 1,H 1,H 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^-1
= (SSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,ZZ 1 2,S 2,H 2,S 2,S 1,H 1,S 1,S 1,H 1,H 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^-1
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,ZZ 1 2,S 2,H 2,S 2,S 1,H 1,S 1,S 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^-1
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,ZZ 1 2,H 1,ZZ 1 2,S 2,H 2,S 2,S 1,H 1,S 1,S 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^-1
= (ZZHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,S 1,H 1,S 1,S 1,H 1,S 1,S 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^-2
= (SHSSHS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,H 1,S 1,S 1,H 1,S 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (SSHZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 2,S 2,H 1,S 1,S 1,H 1,H 1,S 1,S 1,H 1,S 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 2,S 2,H 1,S 1,S 1,H 1,H 1,S 1,S 1,H 1,S 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (SSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 2,H 1,S 1,S 1,H 1,H 1,S 1,S 1,H 1,S 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 2,H 1,S 1,S 1,S 1,S 1,H 1,S 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (SSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 2,H 1,H 1,S 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 2,S 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 2,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (SSSS)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 2,ZZ 0 1,H 1,S 1] omega^0
= (ZZxZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 2,H 1,S 1] omega^0
= (ZZZZ)
[ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 2,H 1,S 1] omega^0
= (def)
[B 2 1 2,B 2 0 1,ZZ 1 2,H 1,S 1,H 2,S 2] omega^0

Equation 3.61:
[ZZ 0 1,B 3 1 2,B 4 0 1] omega^0
=
[B 3 1 2,B 1 0 1,H 1,H 2,S 2,H 2,ZZ 1 2,H 1,S 2,H 2,S 2] omega^7

Proof:
[ZZ 0 1,B 3 1 2,B 4 0 1] omega^0
= (def)
[ZZ 0 1,H 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HZZSHHZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 0,ZZ 0 1,H 1,S 1,S 0,S 0,H 0,ZZ 0 1,S 1] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1] omega^0
= (SSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (ZZZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (ZZxZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 1,S 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 0,ZZ 0 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 1,H 1,H 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 1,H 1,H 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (Rii)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 0,S 0,S 0,S 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 1,H 1,H 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 0,S 0,S 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 0,S 0,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 1,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SHZZHHZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,H 0,H 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SHZZHHZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,H 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^0
= (HSSHSS)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-4
= (SSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-4
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-4
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-4
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,H 0,H 0,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-4
= (HSSHSS)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,H 0,S 0,S 0,H 0,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-8
= (SSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-8
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-8
= (SSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,S 1,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-8
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,S 1,ZZ 1 2,S 1,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-8
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-8
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-8
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-8
= (SHSSHS)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-10
= (HSHZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-9
= (ZZHZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,H 1,ZZ 0 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-8
= (ZZxZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-8
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 1,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-8
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 1,S 1,ZZ 0 1,S 1,S 1,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-8
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 1,S 1,S 1,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-8
= (SZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 1,S 1,S 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-8
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 2,H 1,S 1,S 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-8
= (ZZZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,S 1,S 1,S 1,ZZ 1 2,ZZ 1 2,H 2,ZZ 0 1,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-8
= (ZZxZZ)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,S 1,S 1,S 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-8
= (SSSS)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,S 1,S 1,S 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-8
= (HH)
[ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,S 1,S 1,S 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,S 0,H 0,H 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,H 0,S 0,S 0,H 0] omega^-8
= (inv)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,S 0,S 0,H 0] omega^-8
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,H 0,S 0,S 0,H 0] omega^-8
= (HZZHHZZHHZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^-8
= (SSSS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1,H 0,S 0,S 0,H 0] omega^-8
= (SSHZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 1] omega^-8
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,H 1] omega^-8
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^-8
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 0,S 0,H 0,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^-8
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^-8
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^-8
= (SSHZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 1,ZZ 0 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^-8
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 1,S 1,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^-8
= (SZZ)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^-8
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 1,S 1,S 1,H 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^-8
= (HH)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 2,H 2,H 1,S 1,S 1,H 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^-8
= (SSSS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^-8
= (HSHS)
[ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,H 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^-9
= (HZZSHHZZ)
[H 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 2,S 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^-9
= (SZZ)
[H 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^-9
= (omega)
[H 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 2,H 1] omega^7
= (def)
[B 3 1 2,B 1 0 1,H 1,H 2,S 2,H 2,ZZ 1 2,H 1,S 2,H 2,S 2] omega^7

Equation 3.62:
[ZZ 0 1,B 4 1 2,B 1 0 1] omega^0
=
[B 4 1 2,B 1 0 1,H 1,H 2,ZZ 1 2,H 1,H 2] omega^0

Proof:
[ZZ 0 1,B 4 1 2,B 1 0 1] omega^0
= (def)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (HZZHHZZHHZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (ZZZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 0,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 1,H 0,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (ZZZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (Ri)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (SSSS)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (HH)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (SHZZHHZZ)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (SSSS)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (SZZ)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (SZZ)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,H 1,H 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (SZZ)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 1,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (SSSS)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (HH)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (SSHZZ)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (HSHS)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 0,H 0,S 0,H 0,ZZ 0 1,H 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^-1
= (ZZHZZ)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (HH)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,H 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (SHSH)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,ZZ 1 2,H 2,H 1,H 0,S 0,H 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^-1
= (SSSHSSS)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (SSSS)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (HH)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (HZZSHHZZ)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (HH)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (SHSSHS)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^-2
= (HSHZZ)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,ZZ 1 2,H 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^-1
= (ZZHZZ)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (ZZxZZ)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (HZZHHZZHHZZ)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (HH)
[ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,H 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 0] omega^0
= (inv)
[H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,H 0] omega^0
= (HZZHHZZHHZZ)
[H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1] omega^0
= (def)
[B 4 1 2,B 1 0 1,H 1,H 2,ZZ 1 2,H 1,H 2] omega^0

Equation 3.63:
[ZZ 0 1,B 4 1 2,B 2 0 1] omega^0
=
[B 1 1 2,B 2 0 1,H 2,ZZ 1 2,H 2] omega^0

Proof:
[ZZ 0 1,B 4 1 2,B 2 0 1] omega^0
= (def)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SSSS)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 1,ZZ 0 1,S 1,S 1,S 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,S 1,ZZ 1 2,ZZ 0 1,S 1,S 1,S 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,S 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,S 1,ZZ 1 2,H 2,H 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,H 0,ZZ 0 1] omega^0
= (SSSS)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,H 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,H 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,H 0,ZZ 0 1] omega^0
= (Rii)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,S 1,S 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,S 1,S 1,H 1,H 0,ZZ 0 1] omega^0
= (SSSS)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 0,ZZ 0 1] omega^0
= (SSHZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,H 1,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1] omega^0
= (SHZZHHZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1] omega^0
= (HSHS)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,H 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1] omega^-1
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1] omega^-1
= (SSSHSSS)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1] omega^0
= (SSHZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1] omega^0
= (SSHZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1] omega^0
= (SHZZHHZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1] omega^0
= (SHZZHHZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1] omega^0
= (SHZZHHZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1] omega^0
= (ZZZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1] omega^0
= (ZZxZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,ZZ 0 1] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,ZZ 0 1] omega^0
= (SHSSHS)
[ZZ 0 1,H 1,ZZ 1 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,ZZ 0 1] omega^-2
= (HSHZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 1,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,ZZ 0 1] omega^-1
= (ZZHZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 1,H 1,ZZ 1 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,ZZ 0 1] omega^0
= (ZZxZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 1,H 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,ZZ 0 1] omega^0
= (inv)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (HZZHHZZHHZZ)
[H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (def)
[B 1 1 2,B 2 0 1,H 2,ZZ 1 2,H 2] omega^0

Equation 3.64:
[ZZ 0 1,B 4 1 2,B 3 0 1] omega^0
=
[B 1 1 2,B 3 0 1,H 2,H 1,S 1,H 1,ZZ 2 1,S 1,H 1,S 1,H 2] omega^7

Proof:
[ZZ 0 1,B 4 1 2,B 3 0 1] omega^0
= (def)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1] omega^0
= (HZZSHHZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,S 1,ZZ 1 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,S 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,S 1,ZZ 1 2,H 2,H 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,H 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,H 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 2,H 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,H 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (Rii)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSHZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,H 1,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SHZZHHZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HSHS)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,H 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^-1
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^-1
= (SSSHSSS)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSHZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSHZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SHZZHHZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SHZZHHZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SHZZHHZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (ZZZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (ZZxZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SHSSHS)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^-2
= (HSHZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^-1
= (ZZHZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (ZZxZZ)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 0,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,H 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SHSH)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,S 1,H 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^-1
= (SSSHSSS)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0,H 0,S 0,S 0,H 0,ZZ 0 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (inv)
[ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HZZHHZZHHZZ)
[H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,ZZ 1 2,H 2,S 1,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SZZ)
[H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,ZZ 1 2,H 2,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HH)
[H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (SSSS)
[H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^0
= (HSHS)
[H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 1,S 1,H 1,ZZ 1 2,H 2,S 1,H 1,S 1,H 0,S 0,S 0,H 0] omega^-1
= (HZZSHHZZ)
[H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,H 2,S 1,H 1,S 1] omega^-1
= (SZZ)
[H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,H 2,S 1,H 1,S 1] omega^-1
= (omega)
[H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 0,S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,H 2,S 1,H 1,S 1] omega^7
= (def)
[B 1 1 2,B 3 0 1,H 2,H 1,S 1,H 1,ZZ 2 1,S 1,H 1,S 1,H 2] omega^7

Equation 3.65:
[ZZ 0 1,B 4 1 2,B 4 0 1] omega^0
=
[B 4 1 2,B 4 0 1,H 1,H 2,ZZ 1 2,H 1,H 2] omega^0

Proof:
[ZZ 0 1,B 4 1 2,B 4 0 1] omega^0
= (def)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1] omega^0
= (inv)
[ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1] omega^0
= (Ri)
[H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1] omega^0
= (def)
[B 4 1 2,B 4 0 1,H 1,H 2,ZZ 1 2,H 1,H 2] omega^0

Equation 3.66:
[H 1,D 1 0 1] omega^0
=
[D 1 0 1,H 0] omega^0

Proof:
[H 1,D 1 0 1] omega^0
= (def)
[H 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (HZZHHZZHHZZ)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0] omega^0
= (def)
[D 1 0 1,H 0] omega^0

Equation 3.67:
[H 1,D 2 0 1] omega^0
=
[D 4 0 1] omega^0

Proof:
[H 1,D 2 0 1] omega^0
= (def)
[H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (def)
[D 4 0 1] omega^0

Equation 3.68:
[H 1,D 3 0 1] omega^0
=
[D 3 0 1,S 0,S 0,S 0,H 0,S 0,S 1,S 1] omega^0

Proof:
[H 1,D 3 0 1] omega^0
= (def)
[H 1,H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (HH)
[S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (SZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (SSSS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,S 0,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,H 0,S 0] omega^0
= (SHSH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,S 0,H 0,S 0,H 0,S 0] omega^-1
= (SSSHSSS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,S 0] omega^0
= (HZZSHHZZ)
[H 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (def)
[D 3 0 1,S 0,S 0,S 0,H 0,S 0,S 1,S 1] omega^0

Equation 3.69:
[H 1,D 4 0 1] omega^0
=
[D 2 0 1] omega^0

Proof:
[H 1,D 4 0 1] omega^0
= (def)
[H 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (HH)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (def)
[D 2 0 1] omega^0

Equation 3.70:
[S 1,D 1 0 1] omega^0
=
[D 1 0 1,H 0,S 0,H 0] omega^0

Proof:
[S 1,D 1 0 1] omega^0
= (def)
[S 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (SZZ)
[ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (SHZZHHZZ)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,S 0,H 0] omega^0
= (def)
[D 1 0 1,H 0,S 0,H 0] omega^0

Equation 3.71:
[S 1,D 2 0 1] omega^0
=
[D 3 0 1,S 0,S 0,S 0,H 0,S 0,S 1,S 1] omega^0

Proof:
[S 1,D 2 0 1] omega^0
= (def)
[S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (SZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (SSSS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,S 0,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,H 0,S 0] omega^0
= (SHSH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 0,S 0,H 0,S 0,H 0,S 0] omega^-1
= (SSSHSSS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,S 0] omega^0
= (HZZSHHZZ)
[H 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (def)
[D 3 0 1,S 0,S 0,S 0,H 0,S 0,S 1,S 1] omega^0

Equation 3.72:
[S 1,D 3 0 1] omega^0
=
[D 2 0 1,S 0,H 0,S 0] omega^0

Proof:
[S 1,D 3 0 1] omega^0
= (def)
[S 1,H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (SZZ)
[S 1,H 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (HZZSHHZZ)
[S 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[S 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,S 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSHZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,S 0,S 0,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,S 1,S 0,S 0,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (def)
[D 2 0 1,S 0,H 0,S 0] omega^0

Equation 3.73:
[S 1,D 4 0 1] omega^0
=
[D 4 0 1,H 0,S 0,H 0] omega^0

Proof:
[S 1,D 4 0 1] omega^0
= (def)
[S 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (SHZZHHZZ)
[H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,S 0,H 0] omega^0
= (def)
[D 4 0 1,H 0,S 0,H 0] omega^0

Equation 3.74:
[S 0,D 1 0 1] omega^0
=
[D 1 0 1,S 1] omega^0

Proof:
[S 0,D 1 0 1] omega^0
= (def)
[S 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (SHZZHHZZ)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 1] omega^0
= (HH)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1] omega^0
= (def)
[D 1 0 1,S 1] omega^0

Equation 3.75:
[S 0,D 2 0 1] omega^0
=
[D 2 0 1,S 1] omega^0

Proof:
[S 0,D 2 0 1] omega^0
= (def)
[S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (SHZZHHZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 1] omega^0
= (HH)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1] omega^0
= (def)
[D 2 0 1,S 1] omega^0

Equation 3.76:
[S 0,D 3 0 1] omega^0
=
[D 3 0 1,S 1] omega^0

Proof:
[S 0,D 3 0 1] omega^0
= (def)
[H 1,S 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (SHZZHHZZ)
[H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 1] omega^0
= (HH)
[H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1] omega^0
= (def)
[D 3 0 1,S 1] omega^0

Equation 3.77:
[S 0,D 4 0 1] omega^0
=
[D 4 0 1,S 1] omega^0

Proof:
[S 0,D 4 0 1] omega^0
= (def)
[H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (SHZZHHZZ)
[H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 1] omega^0
= (HH)
[H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1] omega^0
= (def)
[D 4 0 1,S 1] omega^0

Equation 3.78:
[ZZ 0 1,D 1 0 1] omega^0
=
[D 4 0 1] omega^0

Proof:
[ZZ 0 1,D 1 0 1] omega^0
= (def)
[ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (ZZZZ)
[H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (def)
[D 4 0 1] omega^0

Equation 3.79:
[ZZ 0 1,D 2 0 1] omega^0
=
[D 3 0 1,S 0,S 0,S 0,H 0,S 1,S 1,S 1] omega^0

Proof:
[ZZ 0 1,D 2 0 1] omega^0
= (def)
[ZZ 0 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (ZZHZZ)
[S 0,H 0,ZZ 0 1,S 1,H 1,S 0,H 0,S 0,H 0,ZZ 0 1,H 1] omega^-1
= (HSHS)
[S 0,H 0,ZZ 0 1,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1] omega^0
= (SZZ)
[S 0,H 0,ZZ 0 1,S 1,H 1,H 0,S 0,S 0,ZZ 0 1,H 1,S 0] omega^0
= (SZZ)
[S 0,H 0,ZZ 0 1,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 0,S 0] omega^0
= (SZZ)
[S 0,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,S 0] omega^0
= (SZZ)
[S 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,S 0] omega^0
= (SHZZHHZZ)
[S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 1,S 0,S 0,S 0] omega^0
= (HH)
[S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 0,S 0,S 0,H 0,H 0] omega^0
= (SHSH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 0,S 0,H 0,S 0,H 0] omega^-1
= (SSSHSSS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (SSSS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (HH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (HZZSHHZZ)
[H 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,S 0,S 0,S 0,H 0] omega^0
= (SZZ)
[H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,S 0,S 0,S 0,H 0] omega^0
= (def)
[D 3 0 1,S 0,S 0,S 0,H 0,S 1,S 1,S 1] omega^0

Equation 3.80:
[ZZ 0 1,D 3 0 1] omega^0
=
[D 2 0 1,H 0,S 0,S 1] omega^0

Proof:
[ZZ 0 1,D 3 0 1] omega^0
= (def)
[ZZ 0 1,H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (SZZ)
[ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (HZZSHHZZ)
[ZZ 0 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 0 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (ZZHZZ)
[S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 0,H 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^-1
= (HSHS)
[S 0,H 0,ZZ 0 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSHZZ)
[S 0,H 0,ZZ 0 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,S 0,S 0,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[S 0,H 0,ZZ 0 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,S 1,S 1,S 0,S 0,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[S 0,H 0,ZZ 0 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 0,S 0,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[S 0,H 0,ZZ 0 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (SZZ)
[S 0,H 0,ZZ 0 1,H 1,H 0,S 0,S 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[S 0,H 0,ZZ 0 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 0,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,S 0] omega^0
= (SHZZHHZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 1,H 0,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (def)
[D 2 0 1,H 0,S 0,S 1] omega^0

Equation 3.81:
[ZZ 0 1,D 4 0 1] omega^0
=
[D 1 0 1] omega^0

Proof:
[ZZ 0 1,D 4 0 1] omega^0
= (def)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1] omega^0
= (def)
[D 1 0 1] omega^0

Equation 3.82:
[S 0,E 1 0] omega^0
=
[E 2 0] omega^0

Proof:
[S 0,E 1 0] omega^0
= (def)
[S 0] omega^0
= (def)
[E 2 0] omega^0

Equation 3.83:
[S 0,E 2 0] omega^0
=
[E 3 0] omega^0

Proof:
[S 0,E 2 0] omega^0
= (def)
[S 0,S 0] omega^0
= (def)
[E 3 0] omega^0

Equation 3.84:
[S 0,E 3 0] omega^0
=
[E 4 0] omega^0

Proof:
[S 0,E 3 0] omega^0
= (def)
[S 0,S 0,S 0] omega^0
= (def)
[E 4 0] omega^0

Equation 3.85:
[S 0,E 4 0] omega^0
=
[E 1 0] omega^0

Proof:
[S 0,E 4 0] omega^0
= (def)
[S 0,S 0,S 0,S 0] omega^0
= (SSSS)
[] omega^0
= (def)
[E 1 0] omega^0

Equation 3.86:
[ZZ 1 2,D 1 0 1,D 1 1 2] omega^0
=
[D 1 0 1,D 1 1 2,H 0,H 1,ZZ 0 1,H 0,H 1] omega^0

Proof:
[ZZ 1 2,D 1 0 1,D 1 1 2] omega^0
= (def)
[ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (HZZHHZZHHZZ)
[ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 2] omega^0
= (HH)
[ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2] omega^0
= (ZZZZ)
[ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2] omega^0
= (HH)
[ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 1,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2] omega^0
= (HH)
[ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2] omega^0
= (ZZZZ)
[ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2] omega^0
= (HH)
[ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,ZZ 0 1,H 1,H 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,H 0] omega^0
= (Ri)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (SSSS)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,S 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (HH)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,S 1,H 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (SHZZHHZZ)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,S 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (HH)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,S 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,S 1,S 1,H 1,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (SSSS)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,S 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (SSHZZ)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,S 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (SZZ)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,S 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 2,S 1,S 1,H 1,ZZ 1 2,S 2,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (SZZ)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,S 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,H 1,ZZ 1 2,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (SSSS)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,S 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (SZZ)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,S 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (HSHS)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,S 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,S 2,H 2,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^-1
= (ZZHZZ)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (SSSS)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,S 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (HH)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (HH)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 2,H 1,S 1,S 1,H 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (SHSH)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 2,S 2,H 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^-1
= (SSSHSSS)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (HZZSHHZZ)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (HH)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (SHSSHS)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^-2
= (HSHZZ)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,S 1,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^-1
= (ZZHZZ)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (ZZxZZ)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (HZZHHZZHHZZ)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (HH)
[ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,H 1,H 0,H 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (ZZZZ)
[ZZ 1 2,ZZ 0 1,H 1,H 1,H 0,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (ZZxZZ)
[ZZ 1 2,ZZ 0 1,H 1,H 1,H 0,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (inv)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0] omega^0
= (HH)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0] omega^0
= (HZZHHZZHHZZ)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0] omega^0
= (def)
[D 1 0 1,D 1 1 2,H 0,H 1,ZZ 0 1,H 0,H 1] omega^0

Equation 3.87:
[ZZ 1 2,D 1 0 1,D 2 1 2] omega^0
=
[D 4 0 1,D 2 1 2,H 0,ZZ 0 1,H 0] omega^0

Proof:
[ZZ 1 2,D 1 0 1,D 2 1 2] omega^0
= (def)
[ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (inv)
[H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^0
= (HH)
[H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^0
= (HZZHHZZHHZZ)
[H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^0
= (ZZxZZ)
[H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 0 1,H 1,ZZ 0 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^0
= (ZZHZZ)
[H 1,H 0,ZZ 0 1,H 1,H 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^-1
= (HSHZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^-2
= (SHSSHS)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^0
= (HH)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^0
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^0
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,S 1,ZZ 1 2,S 1,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^0
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,S 1,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^0
= (SSHZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^0
= (HH)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^0
= (SSHZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,H 0,S 0,S 0,H 0,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^0
= (HSSHSS)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,H 0,H 0,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^4
= (HH)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^4
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^4
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^4
= (SSHZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^4
= (HSSHSS)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,H 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^8
= (HH)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^8
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^8
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^8
= (SSSS)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^8
= (SSHZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,S 0,S 0,H 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^8
= (SSSS)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,S 0,S 0,H 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^8
= (HH)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^8
= (SHZZHHZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,S 0,H 0,H 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^8
= (HH)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^8
= (SHZZHHZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^8
= (HH)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^8
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^8
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,ZZ 1 2,H 2,S 1,S 1,H 1,ZZ 1 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^8
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,ZZ 1 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^8
= (ZZxZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 2,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^8
= (ZZZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 2,S 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^8
= (HH)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^8
= (SSHZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,H 1,ZZ 1 2,H 2,S 0,S 0,H 0,H 0,ZZ 0 1,H 0] omega^8
= (HH)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 0,S 0,H 0,H 0,ZZ 0 1,H 0] omega^8
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,S 1,H 1,H 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 0,S 0,S 0,H 0,H 0,ZZ 0 1,H 0] omega^8
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 0,S 0,S 0,S 0,H 0,H 0,ZZ 0 1,H 0] omega^8
= (SSSS)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 0,H 0,ZZ 0 1,H 0] omega^8
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 0,H 0,H 0,ZZ 0 1,H 0] omega^8
= (Rii)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 0,S 0,S 0,S 0,S 0,H 0,H 0,ZZ 0 1,H 0] omega^8
= (HH)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 0,S 0,S 0,S 0,S 0,H 0,H 0,ZZ 0 1,H 0] omega^8
= (HH)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 0,S 0,S 0,S 0,S 0,H 0,H 0,ZZ 0 1,H 0] omega^8
= (SSSS)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 0,H 0,H 0,ZZ 0 1,H 0] omega^8
= (HH)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1,H 0] omega^8
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1,H 0] omega^8
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1,H 0] omega^8
= (SSSS)
[H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1,H 0] omega^8
= (HH)
[H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1,H 0] omega^8
= (omega)
[H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1,H 0] omega^0
= (def)
[D 4 0 1,D 2 1 2,H 0,ZZ 0 1,H 0] omega^0

Equation 3.88:
[ZZ 1 2,D 1 0 1,D 3 1 2] omega^0
=
[D 4 0 1,D 3 1 2,H 0,H 1,S 1,H 1,ZZ 0 1,H 0,S 1,H 1,S 1] omega^7

Proof:
[ZZ 1 2,D 1 0 1,D 3 1 2] omega^0
= (def)
[ZZ 1 2,H 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (HZZSHHZZ)
[ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 1,S 1,S 1,H 1,S 1] omega^0
= (HH)
[ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1] omega^0
= (inv)
[H 1,H 0,ZZ 0 1,H 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,H 2,S 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (SSSS)
[H 1,H 0,ZZ 0 1,H 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,H 2,S 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (HH)
[H 1,H 0,ZZ 0 1,H 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,S 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (SSSHSSS)
[H 1,H 0,ZZ 0 1,H 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 1,S 1,H 1,S 1,H 1,S 1,S 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^-1
= (SHSH)
[H 1,H 0,ZZ 0 1,H 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,S 1,S 1,S 1,H 1,H 1,S 1,S 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (HH)
[H 1,H 0,ZZ 0 1,H 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,S 1,S 1,S 1,S 1,S 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (SSSS)
[H 1,H 0,ZZ 0 1,H 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,S 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (SSSS)
[H 1,H 0,ZZ 0 1,H 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (HZZHHZZHHZZ)
[H 1,H 0,ZZ 0 1,H 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (ZZxZZ)
[H 1,H 0,ZZ 0 1,H 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 0 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (ZZHZZ)
[H 1,H 0,ZZ 0 1,H 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^-1
= (HSHZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^-2
= (SHSSHS)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (HH)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,S 1,ZZ 1 2,S 1,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,S 1,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (SSHZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (HH)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (SSHZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,H 0,S 0,S 0,H 0,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (HSSHSS)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,H 0,H 0,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^4
= (HH)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^4
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^4
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^4
= (SSHZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^4
= (HSSHSS)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,H 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (HH)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (SSSS)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (SSHZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,S 0,S 0,H 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (SSSS)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,S 0,S 0,H 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (HH)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (SHZZHHZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,S 0,H 0,H 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (HH)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (SHZZHHZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 1,S 1,S 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (HH)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 2,H 2,S 1,H 1,ZZ 1 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,ZZ 1 2,S 2,H 2,S 1,S 1,H 1,ZZ 1 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 1,S 1,S 1,H 1,ZZ 1 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (ZZxZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 1,S 1,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (ZZZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 2,H 2,S 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (HH)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (SSHZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 1,H 1,H 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (SSSS)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (Rii)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 1,H 0,H 0,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 0,S 0,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (HH)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 0,H 0,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 0,S 0,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (HH)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 0,S 0,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (HH)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 0,S 0,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (SSSS)
[H 1,H 0,ZZ 0 1,H 1,S 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,ZZ 1 2,S 2,H 2,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,S 1,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (SSSS)
[H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,H 0] omega^8
= (SZZ)
[H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 0] omega^8
= (HH)
[H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,H 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 0] omega^8
= (SSSS)
[H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,H 1,S 1,S 1,S 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 0] omega^8
= (HSHS)
[H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 0] omega^7
= (HH)
[H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 1,S 1,S 1,H 1,S 1,H 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 0] omega^7
= (HZZSHHZZ)
[H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 0] omega^7
= (SZZ)
[H 2,S 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 0] omega^7
= (HH)
[H 2,S 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 0] omega^7
= (def)
[D 4 0 1,D 3 1 2,H 0,H 1,S 1,H 1,ZZ 0 1,H 0,S 1,H 1,S 1] omega^7

Equation 3.89:
[ZZ 1 2,D 1 0 1,D 4 1 2] omega^0
=
[D 1 0 1,D 4 1 2,H 0,H 1,ZZ 0 1,H 0,H 1] omega^0

Proof:
[ZZ 1 2,D 1 0 1,D 4 1 2] omega^0
= (def)
[ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 1,H 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,ZZ 0 1,H 1,H 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 1,H 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 2,ZZ 0 1,H 1,H 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 1,H 0,H 0] omega^0
= (Ri)
[ZZ 1 2,H 2,H 2,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,H 0,H 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0] omega^0
= (ZZZZ)
[ZZ 1 2,H 2,H 2,ZZ 0 1,H 1,H 1,H 0,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0] omega^0
= (ZZxZZ)
[ZZ 1 2,H 2,H 2,ZZ 0 1,H 1,H 1,H 0,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,ZZ 0 1,H 1,H 1,H 0,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0] omega^0
= (inv)
[H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0] omega^0
= (HH)
[H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0] omega^0
= (def)
[D 1 0 1,D 4 1 2,H 0,H 1,ZZ 0 1,H 0,H 1] omega^0

Equation 3.90:
[ZZ 1 2,D 2 0 1,D 1 1 2] omega^0
=
[D 2 0 1,D 4 1 2,H 1,ZZ 0 1,H 1] omega^0

Proof:
[ZZ 1 2,D 2 0 1,D 1 1 2] omega^0
= (def)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (HZZHHZZHHZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2] omega^0
= (inv)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (HH)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (ZZxZZ)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (ZZZZ)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (HH)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (ZZxZZ)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (ZZHZZ)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^-1
= (HSHZZ)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^-2
= (SHSSHS)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (HH)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (SHZZHHZZ)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (HH)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (SHZZHHZZ)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (HH)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (SHZZHHZZ)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (HH)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (SSHZZ)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (HH)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (SSHZZ)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (HH)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (SSSHSSS)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^-1
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,H 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^-1
= (HSHS)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (SHZZHHZZ)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,H 1,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (HH)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (SSHZZ)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (SSSS)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (Rii)
[H 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (HH)
[H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (HH)
[H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (SSSS)
[H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,ZZ 1 2,H 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (HH)
[H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (SZZ)
[H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 1,ZZ 0 1,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (SZZ)
[H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (SSSS)
[H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (ZZxZZ)
[H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (ZZZZ)
[H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (HH)
[H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (def)
[D 2 0 1,D 4 1 2,H 1,ZZ 0 1,H 1] omega^0

Equation 3.91:
[ZZ 1 2,D 2 0 1,D 2 1 2] omega^0
=
[D 3 0 1,D 3 1 2,H 0,S 0,H 0,H 1,S 1,H 1,ZZ 0 1,S 0,S 1] omega^6

Proof:
[ZZ 1 2,D 2 0 1,D 2 1 2] omega^0
= (def)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (ZZZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2] omega^0
= (ZZxZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1] omega^0
= (SSSS)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,S 0,S 0,S 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 0 1,ZZ 1 2,H 2,S 0,ZZ 0 1,S 0,S 0,S 0] omega^0
= (SSSS)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 0 1,ZZ 1 2,H 2,S 0,ZZ 0 1,S 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 0 1,ZZ 1 2,H 2,S 1,S 0,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 0 1,S 1,ZZ 1 2,H 2,S 0,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^0
= (SSSS)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 0 1,S 1,ZZ 1 2,H 2,S 0,S 0,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,H 1,S 1,ZZ 1 2,H 2,S 0,S 0,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^0
= (SSSS)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 1,S 1,S 1,S 1,H 1,S 1,ZZ 1 2,H 2,S 0,S 0,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,H 1,S 1,ZZ 1 2,H 2,S 0,S 0,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,ZZ 1 2,H 2,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^0
= (SHSSHS)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^-2
= (ZZHZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,ZZ 0 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^-1
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^-1
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^-1
= (HSHZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^0
= (ZZZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^0
= (ZZxZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^0
= (SSSHSSS)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^1
= (SHSH)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,H 1,S 1,H 1,S 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^0
= (HSHS)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^-1
= (SSSS)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^-1
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^-1
= (SSHZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,H 2,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^-1
= (ZZHZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,S 1,ZZ 1 2,H 1,ZZ 1 2,S 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^0
= (ZZxZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,S 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,H 0,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^0
= (ZZZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^0
= (ZZxZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 0,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^0
= (inv)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,S 0,S 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 0,ZZ 0 1,S 1,S 1,S 1,S 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,S 1,S 1,S 1,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 1,S 0,S 0,ZZ 0 1,S 1,S 1,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 1,S 1,S 0,S 0,ZZ 0 1,S 1,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,S 1,ZZ 1 2,H 2,S 1,S 0,S 0,ZZ 0 1,S 1,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,S 1,S 0] omega^0
= (SSSS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 1,S 1,S 1,S 1,S 0,S 0,ZZ 0 1,S 1,S 0] omega^0
= (SSSS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,S 1,S 1,S 1,S 1,S 0,S 0,ZZ 0 1,S 1,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 2,S 2,S 1,S 1,S 1,S 1,S 0,S 0,ZZ 0 1,S 1,S 0] omega^0
= (SSHZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 0,S 0,ZZ 0 1,S 1,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 0,S 0,ZZ 0 1,S 1,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 0,S 0,ZZ 0 1,S 1,S 0] omega^0
= (SSHZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 0,S 0,ZZ 0 1,S 1,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,H 1,H 1,S 0,S 0,ZZ 0 1,S 1,S 0] omega^0
= (SSSS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,H 1,S 1,S 1,S 1,S 1,H 1,S 0,S 0,ZZ 0 1,S 1,S 0] omega^0
= (HSHS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 1,S 1,H 1,S 0,S 0,ZZ 0 1,S 1,S 0] omega^-1
= (HH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 1,S 1,S 1,H 1,S 1,H 1,S 1,H 1,S 0,S 0,ZZ 0 1,S 1,S 0] omega^-1
= (HZZSHHZZ)
[H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,H 1,S 0,S 0,ZZ 0 1,S 1,S 0] omega^-1
= (SZZ)
[H 2,S 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,H 1,S 0,S 0,ZZ 0 1,S 1,S 0] omega^-1
= (HH)
[H 2,S 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,H 1,S 0,S 0,H 0,H 0,ZZ 0 1,S 1,S 0] omega^-1
= (SSSS)
[H 2,S 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,H 1,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,S 1,S 0] omega^-1
= (HSHS)
[H 2,S 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,H 1,S 0,S 0,S 0,H 0,S 0,H 0,S 0,H 0,ZZ 0 1,S 1,S 0] omega^-2
= (HZZSHHZZ)
[H 2,S 2,H 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,H 1,H 0,S 0,H 0,ZZ 0 1,S 1,S 0] omega^-2
= (SZZ)
[H 2,S 2,H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,H 1,H 0,S 0,H 0,ZZ 0 1,S 1,S 0] omega^-2
= (HH)
[H 2,S 2,H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,H 1,H 0,S 0,H 0,ZZ 0 1,S 1,S 0] omega^-2
= (omega)
[H 2,S 2,H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,H 1,H 0,S 0,H 0,ZZ 0 1,S 1,S 0] omega^6
= (def)
[D 3 0 1,D 3 1 2,H 0,S 0,H 0,H 1,S 1,H 1,ZZ 0 1,S 0,S 1] omega^6

Equation 3.92:
[ZZ 1 2,D 2 0 1,D 3 1 2] omega^0
=
[D 3 0 1,D 2 1 2,H 0,S 0,H 0,ZZ 0 1,S 0,H 1,S 1,S 2,S 2] omega^7

Proof:
[ZZ 1 2,D 2 0 1,D 3 1 2] omega^0
= (def)
[ZZ 1 2,H 2,S 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 2,S 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (HZZSHHZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 1,S 1,S 1,H 1,S 1] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1] omega^0
= (ZZZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (ZZZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (ZZxZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1] omega^0
= (SSSS)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,S 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 0,ZZ 0 1,S 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,S 0,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 0,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,S 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 1,S 1,S 0,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 2,ZZ 0 1,S 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 1,S 1,S 0,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 2,ZZ 0 1,S 1,ZZ 1 2,H 2,S 0,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (SSSS)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 2,ZZ 0 1,S 1,ZZ 1 2,H 2,S 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 2,ZZ 0 1,H 1,H 1,S 1,ZZ 1 2,H 2,S 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (SSSS)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 2,ZZ 0 1,H 1,S 1,S 1,S 1,S 1,H 1,S 1,ZZ 1 2,H 2,S 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 2,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,H 1,S 1,ZZ 1 2,H 2,S 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 2,H 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,H 1,S 1,ZZ 1 2,H 2,S 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,ZZ 1 2,H 2,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (SHSSHS)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^-2
= (ZZHZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^-1
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 2,H 1,ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^-1
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 2,H 1,ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^-1
= (HSHZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 2,H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (ZZZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 2,S 2,H 2,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (ZZxZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (SSSHSSS)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,S 2,S 2,H 2,S 1,S 1,S 1,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^1
= (SHSH)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,H 1,S 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (HSHS)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^-1
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^-1
= (SSHZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^-1
= (SSSS)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 2,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^-1
= (ZZHZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 1,ZZ 1 2,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (ZZxZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,H 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (ZZZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (ZZxZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,S 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,H 1,ZZ 1 2,S 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 1 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 0,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (inv)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,S 0,S 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,ZZ 0 1,H 1,S 1,S 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,H 1,S 1,S 0] omega^0
= (SSSS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 1,S 1,S 1,S 1,S 0,S 0,ZZ 0 1,H 1,S 1,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,S 1,ZZ 1 2,H 2,S 1,S 1,S 1,S 0,S 0,ZZ 0 1,H 1,S 1,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 1,S 1,S 0,S 0,ZZ 0 1,H 1,S 1,S 0] omega^0
= (SSSS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,S 1,S 1,S 0,S 0,ZZ 0 1,H 1,S 1,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 2,S 2,S 1,S 1,S 0,S 0,ZZ 0 1,H 1,S 1,S 0] omega^0
= (SSHZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,ZZ 0 1,H 1,S 1,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,ZZ 0 1,H 1,S 1,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,ZZ 0 1,H 1,S 1,S 0] omega^0
= (SSHZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,ZZ 0 1,H 1,S 1,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,H 0,H 0,ZZ 0 1,H 1,S 1,S 0] omega^0
= (SSSS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 0] omega^0
= (HSHS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0,H 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 0] omega^-1
= (HZZSHHZZ)
[H 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 0] omega^-1
= (SZZ)
[H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 0] omega^-1
= (HH)
[H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 0] omega^-1
= (omega)
[H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 0] omega^7
= (def)
[D 3 0 1,D 2 1 2,H 0,S 0,H 0,ZZ 0 1,S 0,H 1,S 1,S 2,S 2] omega^7

Equation 3.93:
[ZZ 1 2,D 2 0 1,D 4 1 2] omega^0
=
[D 2 0 1,D 1 1 2,H 1,ZZ 0 1,H 1] omega^0

Proof:
[ZZ 1 2,D 2 0 1,D 4 1 2] omega^0
= (def)
[ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (ZZZZ)
[ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (ZZxZZ)
[ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2] omega^0
= (SSSS)
[ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 1,ZZ 0 1,S 1,S 1,S 1,H 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,H 1,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,ZZ 1 2,H 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2] omega^0
= (SSSS)
[ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2] omega^0
= (Rii)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 1,S 1,S 1,H 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 1,S 1,S 1,H 1,ZZ 1 2,H 2] omega^0
= (SSSS)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,H 1,S 1,S 1,H 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,H 1,S 1,S 1,H 1,ZZ 1 2,H 2] omega^0
= (SSHZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,H 1,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (SHZZHHZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (HSHS)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,H 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^-1
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^-1
= (SSSHSSS)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (SSHZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (SSHZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (SHZZHHZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (SHZZHHZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (SHZZHHZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (SHSSHS)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^-2
= (HSHZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^-1
= (ZZHZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (ZZxZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (ZZZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (ZZxZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2] omega^0
= (inv)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,ZZ 0 1,H 1] omega^0
= (HH)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (HZZHHZZHHZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1] omega^0
= (def)
[D 2 0 1,D 1 1 2,H 1,ZZ 0 1,H 1] omega^0

Equation 3.94:
[ZZ 1 2,D 3 0 1,D 1 1 2] omega^0
=
[D 3 0 1,D 4 1 2,H 1,H 0,S 0,H 0,ZZ 1 0,S 0,H 0,S 0,H 1] omega^7

Proof:
[ZZ 1 2,D 3 0 1,D 1 1 2] omega^0
= (def)
[ZZ 1 2,H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (HZZSHHZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (HZZHHZZHHZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (inv)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,H 0,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 2,H 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 2,H 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSHSSS)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,S 0,H 0,S 0,H 0,S 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^-1
= (SHSH)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,H 0,H 0,S 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,S 0,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (ZZxZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (ZZZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,S 1,H 1,H 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,S 1,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 1,S 1,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,ZZ 1 2,S 1,S 1,S 1,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 1,S 1,S 1,S 1,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (ZZxZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (ZZHZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^-1
= (HSHZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^-2
= (SHSSHS)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SHZZHHZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SHZZHHZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SHZZHHZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSHZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSHZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSHSSS)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^-1
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,H 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^-1
= (HSHS)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SHZZHHZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,H 1,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSHZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (Rii)
[H 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,ZZ 1 2,H 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 1,ZZ 0 1,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (ZZxZZ)
[H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (ZZZZ)
[H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,S 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,S 0,S 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (SSSS)
[H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,S 1,H 1,S 0,S 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (SZZ)
[H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 0,S 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (SZZ)
[H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,H 1,S 0,S 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (HH)
[H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 1,S 1,H 1,S 0,S 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (SSHZZ)
[H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (HH)
[H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,H 1,S 0,S 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (HH)
[H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,H 1,S 0,S 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (SSHZZ)
[H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 0,S 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (HH)
[H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 0,S 0,H 0,H 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (SSSS)
[H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (HSHS)
[H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,H 0,S 0,H 0,S 0,H 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^-1
= (HZZSHHZZ)
[H 2,H 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,S 0,H 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^-1
= (SZZ)
[H 2,H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,S 0,H 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^-1
= (HH)
[H 2,H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,S 0,H 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^-1
= (omega)
[H 2,H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,S 0,H 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^7
= (def)
[D 3 0 1,D 4 1 2,H 1,H 0,S 0,H 0,ZZ 1 0,S 0,H 0,S 0,H 1] omega^7

Equation 3.95:
[ZZ 1 2,D 3 0 1,D 2 1 2] omega^0
=
[D 2 0 1,D 3 1 2,H 1,S 1,H 1,ZZ 0 1,H 0,S 0,S 1,S 2,S 2] omega^7

Proof:
[ZZ 1 2,D 3 0 1,D 2 1 2] omega^0
= (def)
[ZZ 1 2,H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (HZZSHHZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (inv)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 0,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 1 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 2,H 1,ZZ 1 2,S 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,S 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (ZZxZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (ZZZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,H 0,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (ZZxZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 1,ZZ 1 2,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (ZZHZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 2,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^-1
= (SSSS)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^-1
= (SSHZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^-1
= (HH)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^-1
= (HSHS)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,H 1,S 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SHSH)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,S 2,S 2,H 2,S 1,S 1,S 1,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^1
= (SSSHSSS)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (ZZxZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,S 2,S 2,H 2,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (ZZZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 1,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (HSHZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 1,ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,S 0,S 0,H 0,S 0] omega^-1
= (HH)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 1,ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,S 0,S 0,H 0,S 0] omega^-1
= (SSSS)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 1,ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 0,H 0,S 0] omega^-1
= (SZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 0,H 0,S 0] omega^-1
= (ZZHZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,H 0,S 0] omega^-2
= (SHSSHS)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,H 0,S 0] omega^0
= (SSHZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,H 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,H 2,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,H 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,H 2,ZZ 0 1,H 1,S 1,S 1,S 1,S 1,H 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,H 2,ZZ 0 1,H 1,H 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,H 2,ZZ 0 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,H 2,ZZ 0 1,S 1,ZZ 1 2,H 2,S 2,S 2,H 0,S 0] omega^0
= (SSHZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 2,ZZ 0 1,S 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 2,S 2,S 1,S 1,H 0,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 2,S 2,S 1,S 1,H 0,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,S 1,S 1,H 0,S 0] omega^0
= (SSSS)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,ZZ 1 2,H 2,S 1,S 1,H 0,S 0] omega^0
= (ZZxZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 0 1,ZZ 0 1,ZZ 1 2,S 1,ZZ 1 2,H 2,S 1,S 1,H 0,S 0] omega^0
= (ZZZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,S 1,ZZ 1 2,H 2,S 1,S 1,H 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,ZZ 0 1,ZZ 1 2,ZZ 1 2,H 2,S 1,S 1,S 1,H 0,S 0] omega^0
= (ZZZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,H 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 1,ZZ 0 1,S 1,S 1,H 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 1,S 1,ZZ 0 1,S 1,H 0,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 1,S 1,H 1,H 1,ZZ 0 1,S 1,H 0,S 0] omega^0
= (SSSS)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 1,S 1,H 1,S 1,S 1,S 1,S 1,H 1,ZZ 0 1,S 1,H 0,S 0] omega^0
= (HSHS)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,H 1,S 1,H 1,ZZ 0 1,S 1,H 0,S 0] omega^-1
= (SSSS)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 1,S 1,H 1,ZZ 0 1,S 1,H 0,S 0] omega^-1
= (HH)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 1,S 1,H 1,ZZ 0 1,S 1,H 0,S 0] omega^-1
= (HZZSHHZZ)
[H 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,S 1,H 1,ZZ 0 1,S 1,H 0,S 0] omega^-1
= (SZZ)
[H 2,S 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,S 1,H 1,ZZ 0 1,S 1,H 0,S 0] omega^-1
= (HH)
[H 2,S 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,S 1,H 1,ZZ 0 1,S 1,H 0,S 0] omega^-1
= (omega)
[H 2,S 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,S 1,H 1,ZZ 0 1,S 1,H 0,S 0] omega^7
= (def)
[D 2 0 1,D 3 1 2,H 1,S 1,H 1,ZZ 0 1,H 0,S 0,S 1,S 2,S 2] omega^7

Equation 3.96:
[ZZ 1 2,D 3 0 1,D 3 1 2] omega^0
=
[D 2 0 1,D 2 1 2,ZZ 0 1,H 0,S 0,H 1,S 1] omega^0

Proof:
[ZZ 1 2,D 3 0 1,D 3 1 2] omega^0
= (def)
[ZZ 1 2,H 2,S 2,H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 2,S 2,H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[ZZ 1 2,H 2,S 2,H 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (HZZSHHZZ)
[ZZ 1 2,H 2,S 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (HZZSHHZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 2,S 2,S 1,S 1,S 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,S 1,S 1,S 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 1,S 1,S 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 1,H 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,S 1,ZZ 1 2,H 2,S 1,S 1,H 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (ZZZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (ZZxZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,ZZ 1 2,H 2,S 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,ZZ 1 2,H 2,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,ZZ 1 2,H 2,S 1,S 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 0,S 0,S 0,ZZ 0 1,S 1,H 1,S 1,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,S 1,ZZ 1 2,H 2,S 1,S 1,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,S 1,S 1,ZZ 1 2,H 2,S 1,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,S 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,S 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (SHSH)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,S 1,H 1,S 1,H 1,ZZ 1 2,H 2,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^-1
= (SSSHSSS)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (SHSH)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,S 1,H 1,S 1,S 1,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^-1
= (HSHS)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^-2
= (SSHZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,S 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^-2
= (ZZHZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,S 1,ZZ 0 1,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,H 0,S 0] omega^-1
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,H 0,S 0] omega^-1
= (SSSS)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^-1
= (SSSS)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^-1
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,ZZ 0 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,H 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^-1
= (HSHZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (ZZZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 1 2,S 2,H 2,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (ZZxZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (SSSHSSS)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,S 2,H 2,S 1,S 1,S 1,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^1
= (SHSH)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,S 1,H 1,S 1,S 1,S 1,S 1,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (HSHS)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^-1
= (SSSS)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,ZZ 1 2,S 2,S 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^-1
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^-1
= (SSHZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 1,H 1,S 1,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^-1
= (ZZHZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,S 1,ZZ 1 2,H 1,ZZ 1 2,S 2,S 2,H 2,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (ZZxZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,S 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,ZZ 0 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,ZZ 0 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,H 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,S 0,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 1,S 1,S 1,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,ZZ 1 2,S 1,S 1,S 1,H 1,H 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (ZZZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,S 1,S 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (ZZxZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,S 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 1,ZZ 0 1,S 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 1,S 1,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 1,S 1,S 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,ZZ 1 2,S 1,S 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,S 1,ZZ 1 2,S 1,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,S 1,H 0,ZZ 0 1,S 1,S 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,S 1,S 1,H 0,ZZ 0 1,S 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,ZZ 0 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,H 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (inv)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,S 1,H 0,S 0] omega^0
= (def)
[D 2 0 1,D 2 1 2,ZZ 0 1,H 0,S 0,H 1,S 1] omega^0

Equation 3.97:
[ZZ 1 2,D 3 0 1,D 4 1 2] omega^0
=
[D 3 0 1,D 1 1 2,H 1,H 0,S 0,H 0,ZZ 1 0,S 0,H 0,S 0,H 1] omega^7

Proof:
[ZZ 1 2,D 3 0 1,D 4 1 2] omega^0
= (def)
[ZZ 1 2,H 2,H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (HZZSHHZZ)
[ZZ 1 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,ZZ 1 2,H 2,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 1,S 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,S 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[ZZ 1 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (ZZZZ)
[ZZ 1 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (ZZxZZ)
[ZZ 1 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[ZZ 1 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,H 2,S 1,ZZ 0 1,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,ZZ 1 2,H 2,ZZ 0 1,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,ZZ 1 2,H 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[ZZ 1 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,ZZ 0 1,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (Rii)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,S 2,S 2,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,H 1,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SHZZHHZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (HSHS)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,H 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^-1
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^-1
= (SSSHSSS)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 1 2,S 2,S 2,H 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SHZZHHZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SHZZHHZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,H 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SHZZHHZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SHSSHS)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^-2
= (HSHZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,S 1,H 1,S 1,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^-1
= (ZZHZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,ZZ 1 2,H 2,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (ZZxZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,ZZ 1 2,S 1,S 1,S 1,S 1,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,ZZ 1 2,S 1,S 1,S 1,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 1,S 1,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,S 1,H 1,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,S 1,H 1,H 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (ZZZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 0 1,ZZ 1 2,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (ZZxZZ)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,S 0,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,H 0,S 0,S 0,S 0,S 0,H 0,S 0] omega^0
= (SHSH)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,H 0,S 0,H 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,S 0] omega^-1
= (SSSHSSS)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,S 0] omega^0
= (SSSS)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,S 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 0 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,ZZ 1 2,H 0,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 2,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 1 2,H 2,S 2,S 2,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,S 0] omega^0
= (inv)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,S 2,H 1,ZZ 0 1,H 1,S 0,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,S 2,H 1,S 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,S 2,H 1,S 0,S 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 2,S 2,S 2,H 1,S 0,S 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (HZZHHZZHHZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 1,S 0,S 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (SSSS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,S 1,H 1,S 0,S 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 0,S 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,H 1,S 0,S 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 1,S 1,H 1,S 0,S 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (SSHZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,S 0,S 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,H 1,S 0,S 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (SSHZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 0,S 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 0,S 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (SZZ)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 0,S 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (HH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 0,S 0,H 0,H 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (SSSS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 0,S 0,H 0,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^0
= (HSHS)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,H 0,S 0,H 0,S 0,H 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^-1
= (HH)
[H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 0,S 0,S 0,H 0,S 0,H 0,S 0,H 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^-1
= (HZZSHHZZ)
[H 1,H 0,ZZ 0 1,S 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,S 0,H 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^-1
= (SZZ)
[H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,S 0,H 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^-1
= (omega)
[H 1,S 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,S 0,H 0,ZZ 0 1,H 1,S 0,H 0,S 0] omega^7
= (def)
[D 3 0 1,D 1 1 2,H 1,H 0,S 0,H 0,ZZ 1 0,S 0,H 0,S 0,H 1] omega^7

Equation 3.98:
[ZZ 1 2,D 4 0 1,D 1 1 2] omega^0
=
[D 4 0 1,D 1 1 2,H 0,H 1,ZZ 0 1,H 0,H 1] omega^0

Proof:
[ZZ 1 2,D 4 0 1,D 1 1 2] omega^0
= (def)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (HZZHHZZHHZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2] omega^0
= (ZZZZ)
[ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 1,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2] omega^0
= (ZZZZ)
[ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,H 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,H 0] omega^0
= (Ri)
[ZZ 1 2,H 1,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 1,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,S 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (HH)
[ZZ 1 2,H 1,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,S 1,H 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (SHZZHHZZ)
[ZZ 1 2,H 1,H 1,ZZ 1 2,S 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (HH)
[ZZ 1 2,H 1,H 1,ZZ 1 2,S 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,S 1,S 1,H 1,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 1,H 1,ZZ 1 2,S 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 1,H 1,ZZ 1 2,S 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 1,ZZ 1 2,S 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 2,S 1,S 1,H 1,ZZ 1 2,S 2,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 1,ZZ 1 2,S 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,H 1,ZZ 1 2,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 1,H 1,ZZ 1 2,S 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,S 2,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 1,ZZ 1 2,S 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (HSHS)
[ZZ 1 2,H 1,H 1,ZZ 1 2,S 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,S 2,H 2,S 1,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^-1
= (ZZHZZ)
[ZZ 1 2,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,S 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (HH)
[ZZ 1 2,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 1,S 1,S 1,H 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (HH)
[ZZ 1 2,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 2,H 1,S 1,S 1,H 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (SHSH)
[ZZ 1 2,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 2,S 2,H 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^-1
= (SSSHSSS)
[ZZ 1 2,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (HZZSHHZZ)
[ZZ 1 2,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (HH)
[ZZ 1 2,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,H 1,S 1,S 1,H 1,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (SHSSHS)
[ZZ 1 2,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,S 2,S 2,S 2,H 2,S 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^-2
= (HSHZZ)
[ZZ 1 2,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,H 1,ZZ 1 2,S 2,H 2,S 1,H 1,S 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^-1
= (ZZHZZ)
[ZZ 1 2,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (ZZxZZ)
[ZZ 1 2,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (HZZHHZZHHZZ)
[ZZ 1 2,H 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (HH)
[ZZ 1 2,H 1,H 1,ZZ 1 2,H 1,H 0,H 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0] omega^0
= (inv)
[H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0] omega^0
= (HH)
[H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0] omega^0
= (HZZHHZZHHZZ)
[H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0] omega^0
= (def)
[D 4 0 1,D 1 1 2,H 0,H 1,ZZ 0 1,H 0,H 1] omega^0

Equation 3.99:
[ZZ 1 2,D 4 0 1,D 2 1 2] omega^0
=
[D 1 0 1,D 2 1 2,H 0,ZZ 0 1,H 0] omega^0

Proof:
[ZZ 1 2,D 4 0 1,D 2 1 2] omega^0
= (def)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (SSSS)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,S 1,H 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 0,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (Rii)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 0,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 0,S 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,S 1,H 1,H 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,H 1,ZZ 1 2,H 2,S 0,S 0,H 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 0] omega^0
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 2,H 2,S 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 0] omega^0
= (ZZZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 2,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 0] omega^0
= (ZZxZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,S 1,S 1,S 1,H 1,ZZ 1 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,ZZ 1 2,H 2,S 1,S 1,H 1,ZZ 1 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,S 1,H 1,ZZ 1 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^0
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^0
= (SHZZHHZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^0
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,S 0,H 0,H 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^0
= (SHZZHHZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^0
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,S 0,S 0,H 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,S 0,S 0,H 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^0
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,H 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^0
= (HSSHSS)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^-4
= (SSHZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^-4
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^-4
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^-4
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,H 0,H 0,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^-4
= (HSSHSS)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,H 0,S 0,S 0,H 0,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^-8
= (SSHZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^-8
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^-8
= (SSHZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,S 1,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^-8
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,S 1,ZZ 1 2,S 1,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^-8
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^-8
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^-8
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^-8
= (SHSSHS)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^-10
= (HSHZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^-9
= (ZZHZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 0 1,H 1,ZZ 0 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^-8
= (ZZxZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^-8
= (HZZHHZZHHZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^-8
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 0] omega^-8
= (inv)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1,H 0] omega^-8
= (HH)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1,H 0] omega^-8
= (omega)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 0,ZZ 0 1,H 0] omega^0
= (def)
[D 1 0 1,D 2 1 2,H 0,ZZ 0 1,H 0] omega^0

Equation 3.100:
[ZZ 1 2,D 4 0 1,D 3 1 2] omega^0
=
[D 1 0 1,D 3 1 2,H 0,H 1,S 1,H 1,ZZ 0 1,H 0,S 1,H 1,S 1] omega^7

Proof:
[ZZ 1 2,D 4 0 1,D 3 1 2] omega^0
= (def)
[ZZ 1 2,H 2,S 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 2,S 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (SZZ)
[ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (HZZSHHZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 1,S 1,S 1,H 1,S 1] omega^0
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1] omega^0
= (SSSS)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,S 1,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,ZZ 1 2,S 2,H 2,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1] omega^0
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,S 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,S 1,H 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0,S 0,S 0,S 0,S 0,H 0] omega^0
= (Rii)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,S 0,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 1,H 1,H 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 1,H 1,H 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,S 0,S 0,S 0,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,S 0,S 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,S 0,S 0,H 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 2,H 2,S 1,S 1,S 1,H 1,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (ZZZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 1,S 1,S 1,H 1,ZZ 1 2,ZZ 1 2,H 2,H 2,H 0,S 0,S 0,S 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (ZZxZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,S 1,S 1,S 1,H 1,ZZ 1 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,ZZ 1 2,S 2,H 2,S 1,S 1,H 1,ZZ 1 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 2,H 2,S 1,H 1,ZZ 1 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,H 1,S 1,S 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (SHZZHHZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,S 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,S 0,H 0,H 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (SHZZHHZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,S 0,S 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,S 0,S 0,H 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,S 0,S 0,H 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (SSHZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (SSSS)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,S 0,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,S 0,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,H 1,S 1,S 1,H 1,S 1,S 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^0
= (HSSHSS)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,S 1,S 1,H 1,S 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,S 0,S 0,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^-4
= (SSHZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^-4
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,S 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^-4
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^-4
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,H 0,H 0,S 0,S 0,H 0,S 0,S 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^-4
= (HSSHSS)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,S 1,H 0,S 0,S 0,H 0,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^-8
= (SSHZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^-8
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 0,S 0,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^-8
= (SSHZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,ZZ 1 2,S 1,S 1,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^-8
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,S 1,ZZ 1 2,S 1,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^-8
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,ZZ 1 2,S 1,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^-8
= (SZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^-8
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,H 1,S 1,S 1,H 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^-8
= (SHSSHS)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,S 1,H 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,S 0,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^-10
= (HSHZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 1,S 1,H 1,ZZ 0 1,S 1,H 1,S 1,ZZ 1 2,H 1,S 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^-9
= (ZZHZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 0 1,H 1,ZZ 0 1,ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^-8
= (ZZxZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 0 1,H 1,ZZ 1 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^-8
= (HZZHHZZHHZZ)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^-8
= (SSSS)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,S 1,S 1,S 1,S 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^-8
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,H 1,S 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^-8
= (SHSH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,S 1,H 1,S 1,H 1,S 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^-9
= (SSSHSSS)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,H 1,S 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^-8
= (HH)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,H 2,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,H 1,S 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^-8
= (SSSS)
[ZZ 1 2,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 0 1,H 1,ZZ 1 2,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 2,S 2,H 2,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,S 1,S 1,S 1,H 1,S 1,ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 0] omega^-8
= (inv)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 0,ZZ 0 1,S 1,S 1,S 1,H 1,S 1,H 0] omega^-8
= (SZZ)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,H 0,ZZ 0 1,S 1,S 1,H 1,S 1,H 0] omega^-8
= (SZZ)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 0] omega^-8
= (HH)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,H 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 0] omega^-8
= (SSSS)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,H 1,S 1,S 1,S 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 0] omega^-8
= (HSHS)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,S 1,S 1,S 1,H 1,S 1,H 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 0] omega^-9
= (HH)
[ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,S 2,S 2,H 2,H 2,S 1,S 1,S 1,H 1,S 1,H 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 0] omega^-9
= (HZZSHHZZ)
[H 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,S 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 0] omega^-9
= (SZZ)
[H 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 0] omega^-9
= (HH)
[H 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 0] omega^-9
= (omega)
[H 2,S 2,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,S 1,H 1,H 0,ZZ 0 1,S 1,H 1,S 1,H 0] omega^7
= (def)
[D 1 0 1,D 3 1 2,H 0,H 1,S 1,H 1,ZZ 0 1,H 0,S 1,H 1,S 1] omega^7

Equation 3.101:
[ZZ 1 2,D 4 0 1,D 4 1 2] omega^0
=
[D 4 0 1,D 4 1 2,H 0,H 1,ZZ 0 1,H 0,H 1] omega^0

Proof:
[ZZ 1 2,D 4 0 1,D 4 1 2] omega^0
= (def)
[ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 1,H 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 1,H 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 1,H 0,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 2,H 1,H 1,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 1,H 0,H 0] omega^0
= (Ri)
[ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0] omega^0
= (HH)
[ZZ 1 2,H 2,H 2,H 1,H 1,ZZ 1 2,H 2,H 1,H 0,H 0,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0] omega^0
= (inv)
[H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0] omega^0
= (HH)
[H 2,H 1,H 0,ZZ 0 1,H 1,H 0,ZZ 0 1,H 1,H 1,ZZ 1 2,H 2,H 1,ZZ 1 2,H 2,H 1,H 0,ZZ 0 1,H 1,H 0] omega^0
= (def)
[D 4 0 1,D 4 1 2,H 0,H 1,ZZ 0 1,H 0,H 1] omega^0


